On the M2-Brane Index on Noncommutative Crepant Resolutions

On certain M-theory backgrounds which are a circle fibration over a smooth Calabi-Yau, the quantum theory of M2 branes can be studied in terms of the K-theoretic Donaldson-Thomas theory on the threefold. We extend this relation to noncommutative crepant resolutions. In this case the threefold develops a singularity and classical smooth geometry is replaced by the algebra of paths of a certain quiver. K-theoretic quantities on the quiver representation moduli space can be computed via toric localization and result in certain rational functions of the toric parameters. We discuss in particular the case of the conifold and certain orbifold singularities.

==> anc/K-theoryNCconifold.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    253894,       6651]
NotebookOptionsPosition[    230100,       6327]
NotebookOutlinePosition[    230436,       6342]
CellTagsIndexPosition[    230393,       6339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["K-theory for the Noncommutative Conifold", "Title",
 CellChangeTimes->{{3.6960781872876596`*^9, 
  3.696078199275998*^9}},ExpressionUUID->"8356c155-3e36-40e3-b7c5-\
368e795e6219"],

Cell[CellGroupData[{

Cell["Preliminaries", "Chapter",
 CellChangeTimes->{{3.696078366398348*^9, 3.696078370909301*^9}, 
   3.6960793702428513`*^9},ExpressionUUID->"25667a35-9132-46ed-9111-\
d76d236aced5"],

Cell[TextData[{
 "This Mathematica notebook contains the computation of the K-theory DT \
partition function for the noncommutative Conifold. It consists of two \
independent sections. \n\nThe first \[OpenCurlyDoubleQuote]Determination of \
the fixed points\[CloseCurlyDoubleQuote] computes the fixed points up to a \
certain order (presently (4,4)). This section uses the NCalgebra package \
(this package can be found in ",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    PaneSelectorBox[{False->"\<\"http://math.ucsd.edu/~ncalg/\"\>", True->
     StyleBox["\<\"http://math.ucsd.edu/~ncalg/\"\>", "HyperlinkActive"]}, 
     Dynamic[
      CurrentValue["MouseOver"]],
     BaseStyle->{"Hyperlink"},
     FrameMargins->0,
     ImageSize->Automatic],
    BaseStyle->"Hyperlink",
    ButtonData->{
      URL["http://math.ucsd.edu/~ncalg/"], None},
    ButtonNote->"http://math.ucsd.edu/~ncalg/"],
   Annotation[#, "http://math.ucsd.edu/~ncalg/", "Hyperlink"]& ]],
  CellChangeTimes->{3.696707538624387*^9},ExpressionUUID->
  "ca604498-14f0-489c-a272-f7b3e1b9ea90"],
 " ).\nThis Section ends creating a file of fixed points, so in principle one \
does not have to run this section every time but can simply load the file.\n\
In this Section we first construct cyclic modules over the path algebra of \
the Conifold quiver without the superpotential relations. Then we impose the \
superpotential relations to find the cyclic modules of the full quiver Q / <d \
W>. \nOnce the fixed points are classified we translate each fixed point into \
the corresponding isotypical decomposition for the vector spaces {V0,V1} \
corresponding to representations of the Conifold quiver.\nThis Section ends \
writing a file with the list of fixed points written as {(d0,d1),(V0,V1)}\n\n\
The second Section performs the localization computation to get the partition \
function. It can be run independently from the previous section, by loading \
the file containing all the fixed points. Then this Section defined the \
virtual tangent space at each fixed point and computes its contribution.\n\
Then we compute a refined limit by taking a particular scaling limit of the \
toric weights\nFinally we write down a conjecture for the closed form of the \
full K-theory partition function, based on trial and error. We check that our \
guess reproduces the localization computation. Then we take the refined and \
unrefined limit and compare them with the literature"
}], "Text",
 CellChangeTimes->{{3.696102613601714*^9, 3.696102618976859*^9}, {
   3.6965321228273697`*^9, 3.696532334162971*^9}, {3.6965324273711653`*^9, 
   3.6965324387965097`*^9}, {3.696532527210615*^9, 3.696532819156501*^9}, {
   3.6965329820944433`*^9, 3.696533063677511*^9}, {3.6965330992538347`*^9, 
   3.6965331013182364`*^9}, {3.696533152483307*^9, 3.6965331776750603`*^9}, 
   3.696707550297139*^9, {3.696707616472803*^9, 3.696707650779158*^9}, {
   3.865135217984653*^9, 
   3.865135265266015*^9}},ExpressionUUID->"26b185d2-3cc3-467b-b515-\
7ee002c70552"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 1. Determination of the fixed points", "Chapter",
 CellChangeTimes->{{3.6960782194692583`*^9, 3.696078224764042*^9}, {
  3.6965363844533033`*^9, 
  3.696536390490552*^9}},ExpressionUUID->"453082bd-6e5f-4e9d-8adc-\
ff3f3018bd98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "NC`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", " ", "NCAlgebra`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NCGB`"}]}], "Input",
 CellChangeTimes->{{3.694436224872714*^9, 3.694436224874627*^9}, {
  3.6944467967574368`*^9, 3.69444680176548*^9}, {3.694510167828004*^9, 
  3.694510174074333*^9}},ExpressionUUID->"a30b17fe-aa10-4f38-aaea-\
dcbec16d1b11"],

Cell[CellGroupData[{

Cell[BoxData["\<\"You are using the version of NCAlgebra which is found in:\"\
\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109333712*^9},ExpressionUUID->"e4cb3846-97e6-4c38-b8bb-\
db54240b8f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/michelebackup/Documents/Wolfram \
Mathematica/NC\"\>"}],
  SequenceForm["  ", "/Users/michelebackup/Documents/Wolfram Mathematica/NC"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109341494*^9},ExpressionUUID->"9e1de29c-67b5-47a4-8434-\
06e461e0563d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"You can now use \\\"<< NCAlgebra`\\\" to load NCAlgebra or \
\"\>", "\[InvisibleSpace]", "\<\"\\\"<< NCGB`\\\" to load NCGB.\"\>"}],
  SequenceForm[
  "You can now use \"<< NCAlgebra`\" to load NCAlgebra or ", 
   "\"<< NCGB`\" to load NCGB."],
  Editable->False]], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109347157*^9},ExpressionUUID->"df408e7e-7490-446d-9cc4-\
a449aa8a9b1c"],

Cell[BoxData["\<\"NCMultiplication.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109380157*^9},ExpressionUUID->"fc2974ac-55bd-4f4c-8102-\
4070fbcbf7f7"],

Cell[BoxData["\<\"NC1SetCommands.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891093866167`*^9},ExpressionUUID->"981779bd-a3c0-490f-bac2-\
2a8ccfb718eb"],

Cell[BoxData["\<\"NCInverses.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891093924217`*^9},ExpressionUUID->"76dc591c-7f5a-412f-860f-\
19cff9dbf40c"],

Cell[BoxData["\<\"NCTransposes.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109398079*^9},ExpressionUUID->"9625a0c8-6131-4be6-a185-\
dd2edab6596f"],

Cell[BoxData["\<\"NCAdjoints.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.69668910940388*^9},ExpressionUUID->"0464c2da-88a3-4a90-b8ac-11ed015f32dd"],

Cell[BoxData["\<\"NCCo.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109409869*^9},ExpressionUUID->"b17cfcca-06fd-42ee-8b90-\
dd157b08556e"],

Cell[BoxData["\<\"NCRoots.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109415574*^9},ExpressionUUID->"bf5852b0-3599-43f0-a781-\
1868c14a5ce2"],

Cell[BoxData["\<\"NC2SetCommands.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109421629*^9},ExpressionUUID->"4ecce228-e449-4419-b241-\
1bd48c89496b"],

Cell[BoxData["\<\"NCCollect.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109427774*^9},ExpressionUUID->"3c7f6505-b7bc-423a-a1c3-\
c67197a7fae0"],

Cell[BoxData["\<\"NCSubstitute.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109433638*^9},ExpressionUUID->"c0dd7161-ac0d-443a-b700-\
8d793e1555fb"],

Cell[BoxData["\<\"NCMonomial.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109439354*^9},ExpressionUUID->"f5c179cb-9651-42ab-806e-\
613dc2c1441c"],

Cell[BoxData["\<\"NCSolve.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109444972*^9},ExpressionUUID->"9960f8cf-735c-4376-9a28-\
ae97f1f58de2"],

Cell[BoxData["\<\"NCTools.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891094506807`*^9},ExpressionUUID->"bd966e1a-a608-4c12-acf5-\
2e2fc603e7aa"],

Cell[BoxData["\<\"NC2SimplifyRational.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109456534*^9},ExpressionUUID->"d4c0c06f-bba8-474e-a4ac-\
ec7640f2d213"],

Cell[BoxData["\<\"NC1SimplifyRational.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109462472*^9},ExpressionUUID->"487522e0-2729-40f0-8b9f-\
d3afa909947f"],

Cell[BoxData["\<\"NCSimplifyRational.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109468293*^9},ExpressionUUID->"a94aebf9-e6f8-4807-8220-\
0ec23d91f687"],

Cell[BoxData["\<\"NCComplex.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109474268*^9},ExpressionUUID->"b7e11719-6403-4ba9-9f0d-\
b45b8af64f8f"],

Cell[BoxData["\<\"NCMatMult.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891096648417`*^9},ExpressionUUID->"637c4a8b-0a8c-4b64-99f4-\
3bb298ba5407"],

Cell[BoxData["\<\"NCDiff.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891096958714`*^9},ExpressionUUID->"9eb127ad-f950-4e24-a5b8-\
e349c782cd24"],

Cell[BoxData["\<\"NCSchur.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891097028713`*^9},ExpressionUUID->"47c4afb2-9728-4ae7-9d3a-\
1bd816a5f911"],

Cell[BoxData["\<\"NCAlias.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109708969*^9},ExpressionUUID->"e6394d1a-c357-41ab-a854-\
9aa967326117"],

Cell[BoxData["\<\"Grabs.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891097145853`*^9},ExpressionUUID->"68f02009-733a-44b5-9e20-\
cc1e368778b6"],

Cell[BoxData["\<\"NCTaylorCoeff.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109720283*^9},ExpressionUUID->"86d76241-9ea8-4ace-9534-\
1cffd004e99d"],

Cell[BoxData["\<\"NCConvexity.m and NCGuts.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689109725947*^9},ExpressionUUID->"f1e52291-6304-4755-a5d8-\
e8b828bad847"],

Cell[BoxData["\<\"NCRealizationFunctions.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891097318783`*^9},ExpressionUUID->"23318709-51fe-4f06-89a1-\
1c8a5c18dca1"],

Cell[BoxData["\<\"NCTeXForm.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.69668910973804*^9},ExpressionUUID->"55467a0b-4b01-4c5b-8a8b-6085f9d173db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NCTeX::Using '\"\>", "\[InvisibleSpace]", "\<\"open\"\>", 
   "\[InvisibleSpace]", "\<\"' as PDFViewer.\"\>"}],
  SequenceForm["NCTeX::Using '", "open", "' as PDFViewer."],
  Editable->False]], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689111252191*^9},ExpressionUUID->"242c4115-620f-4b48-89ac-\
e863c9e62ba3"],

Cell[BoxData["\<\"NCTeX.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891112587347`*^9},ExpressionUUID->"a2e72a2d-a51e-47ab-97a0-\
e8e515650531"],

Cell[BoxData["\<\"NCMaster.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.6966891112931128`*^9},ExpressionUUID->"fa98908a-d546-4775-ae44-\
1eb28b268077"],

Cell[BoxData["\<\"NCOutput.m loaded\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689111300172*^9},ExpressionUUID->"2d5527b1-971d-4ec1-9423-\
a2d401979420"],

Cell["\<\
------------------------------------------------------------
NCAlgebra - Version 4.0.7
Compatible with Mathematica Version 9

Authors:
  J. William Helton*
  Mauricio de Oliveira* 
  Mark Stankus* 
  Robert L. Miller#

* Math Dept, UCSD                
# General Atomics Corp
  La  Jolla, CA 92093

Copyright: 
  Helton and Miller June 1991
  Helton 2002
  All rights reserved.

The program was written by the authors and by:
  David Hurst, Daniel Lamm, Orlando Merino, Robert Obar,
  Henry Pfister, Mike Walker, John Wavrik, Lois Yu,
  J. Camino, J. Griffin, J. Ovall, T. Shaheen, John Shopple. 
  The beginnings of the program come from eran@slac.
  Considerable recent help came from Igor Klep.


This program was written with support from 
  AFOSR, NSF, ONR, Lab for Math and Statistics at UCSD,
  UCSD Faculty Mentor Program,
  and US Department of Education.
  Primary support in 2010 is from the 
    NSF Division of Mathematical Sciences.

If you 
  (1) are a user, 
  (2) want to be a user, 
  (3) refer to NCAlgebra in a publication, or 
  (4) have had an interesting experience with NCAlgebra,
let us know by sending an e-mail message to  

  ncalg@math.ucsd.edu. 

We do not want to restrict access to NCAlgebra, but do 
  want to keep track of how it is being used.

For NCAlgebra updates see the web page:

  www.math.ucsd.edu/~ncalg 
------------------------------------------------------------\
\>", "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689111308216*^9},ExpressionUUID->"0c22525f-6f04-4094-8685-\
b4fca1ef4b37"],

Cell[BoxData["\<\"You have already loaded NCAlgebra.m\"\>"], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.69668911131415*^9},ExpressionUUID->"4d87f7e0-142a-4a88-83d8-33fd72888d91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["LinkObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 
             3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification])}]], 
         GraphicsBox[
          {Thickness[0.038461538461538464`], 
           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,
              2.5}, {25.499999999999996`, 1.3953100000000003`}, {
             24.604699999999998`, 0.49999999999999994`}, {23.5, 
             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {
             1.3953100000000003`, 0.49999999999999994`}, {
             0.49999999999999994`, 1.3953100000000003`}, {
             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {
             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,
              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
             25.499999999999996`}, {24.604699999999998`, 
             25.499999999999996`}, {25.499999999999996`, 
             24.604699999999998`}, {25.499999999999996`, 23.5}, {
             25.499999999999996`, 2.5}}}]}, 
           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 
             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {
             6.930469999999999, 18.212100000000003`}, {16.3832, 
             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 
             19.116799999999998`}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 
             11.079700000000003`}, {9.46445, 12.933999999999997`}, {
             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 
             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 
             13.8391}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 
             11.079700000000003`}, {9.46445, 12.933999999999997`}, {
             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 
             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 
             13.8391}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 4.337966249999999}, {
             16.96813, 4.337966249999999}, {16.96813, 5.047809999999999}, {
             14.98813, 5.047809999999999}, {14.98813, 8.29796625}, {
             14.163129999999999`, 8.29796625}, {14.163129999999999`, 
             4.337966249999999}}}]}},
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.7]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], 
         GridBox[{
           {
            RowBox[{
             TagBox["\<\"Name: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              StyleBox[
               
               PaneBox["\<\"'/Users/michelebackup/Documents/Wolfram \
Mathematica/NC/NCGB/Binary/p9c/MacOSX-x86-64/p9c'\"\>",
                BaselinePosition->Baseline,
                ContentPadding->False,
                FrameMargins->0,
                ImageSize->{{1, 300}, Automatic},
                StripOnInput->True],
               LineBreakWithin->False],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link mode: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["Listen",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 
             3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification])}]], 
         GraphicsBox[
          {Thickness[0.038461538461538464`], 
           {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{25.499999999999996`,
              2.5}, {25.499999999999996`, 1.3953100000000003`}, {
             24.604699999999998`, 0.49999999999999994`}, {23.5, 
             0.49999999999999994`}, {2.5, 0.49999999999999994`}, {
             1.3953100000000003`, 0.49999999999999994`}, {
             0.49999999999999994`, 1.3953100000000003`}, {
             0.49999999999999994`, 2.5}, {0.49999999999999994`, 23.5}, {
             0.49999999999999994`, 24.604699999999998`}, {1.3953100000000003`,
              25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
             25.499999999999996`}, {24.604699999999998`, 
             25.499999999999996`}, {25.499999999999996`, 
             24.604699999999998`}, {25.499999999999996`, 23.5}, {
             25.499999999999996`, 2.5}}}]}, 
           {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
             19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832, 
             20.021499999999996`}, {6.930469999999999, 20.021499999999996`}, {
             6.930469999999999, 18.212100000000003`}, {16.3832, 
             18.212100000000003`}, {16.3832, 16.357399999999995`}, {20.5426, 
             19.116799999999998`}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 
             11.079700000000003`}, {9.46445, 12.933999999999997`}, {
             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 
             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 
             13.8391}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445, 
             11.079700000000003`}, {9.46445, 12.933999999999997`}, {
             18.917199999999998`, 12.933999999999997`}, {18.917199999999998`, 
             14.7438}, {9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 
             13.8391}}}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 4.337966249999999}, {
             16.96813, 4.337966249999999}, {16.96813, 5.047809999999999}, {
             14.98813, 5.047809999999999}, {14.98813, 8.29796625}, {
             14.163129999999999`, 8.29796625}, {14.163129999999999`, 
             4.337966249999999}}}]}},
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.7]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], 
         GridBox[{
           {
            RowBox[{
             TagBox["\<\"Name: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              
              PaneBox["\<\"'/Users/michelebackup/Documents/Wolfram \
Mathematica/NC/NCGB/Binary/p9c/MacOSX-x86-64/p9c'\"\>",
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link mode: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["Listen",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link protocol: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"SharedMemory\"\>",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  LinkObject[
  "'/Users/michelebackup/Documents/Wolfram \
Mathematica/NC/NCGB/Binary/p9c/MacOSX-x86-64/p9c'", 459, 5],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Print",
 CellChangeTimes->{3.6963659803472557`*^9, 
  3.696689111902728*^9},ExpressionUUID->"4812b0b3-349f-4266-8899-\
6c20fa16eb35"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modules of the algebra of paths of quiver without W", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.6960830659111567`*^9, 
  3.696083070998489*^9}},ExpressionUUID->"cb25dfab-1dbc-4c0d-8163-\
17343eeaa7a9"],

Cell["\<\
First we construct a set of vectors in the algebra of paths for the Conifold \
quiver. The construction is recursive, adding new arrows at each step. We \
call these lists Arrow Monomials AM followed by the number of arrows\
\>", "Text",
 CellChangeTimes->{{3.696079723812104*^9, 3.696079750154804*^9}, {
  3.696079812847447*^9, 3.696079824239641*^9}, {3.696080096441698*^9, 
  3.6960801098965673`*^9}, {3.6960802038624496`*^9, 3.696080212110899*^9}, {
  3.865135272280366*^9, 
  3.865135272589163*^9}},ExpressionUUID->"99c0af3e-20b6-420e-a706-\
327dac15e0ba"],

Cell[BoxData[
 RowBox[{"SetNonCommutative", "[", 
  RowBox[{"v", ",", "a1", ",", "a2", ",", "b1", ",", "b2"}], "]"}]], "Input",
 CellChangeTimes->{{3.6944364563900642`*^9, 3.694436473344121*^9}, {
  3.6950421647279053`*^9, 
  3.695042164910462*^9}},ExpressionUUID->"4f051a27-5381-4a2f-8c7f-\
7122521ccdc1"],

Cell[BoxData[
 RowBox[{"SetMonomialOrder", "[", 
  RowBox[{"v", ",", "a1", ",", "a2", ",", "b1", ",", "b2"}], "]"}]], "Input",E\
xpressionUUID->"8c05913f-fc4d-4041-aee5-2eea5b106228"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FirstArrows", "=", 
  RowBox[{"{", 
   RowBox[{"a1", ",", "a2"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SecondArrows", "=", 
  RowBox[{"{", 
   RowBox[{"b1", ",", "b2"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.69443841268622*^9, 3.694438434753612*^9}, 
   3.694446936641357*^9, 
   3.694531390875825*^9},ExpressionUUID->"f83335fe-a1fa-460d-8cdb-\
424377e0e884"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a1", ",", "a2"}], "}"}]], "Output",
 CellChangeTimes->{3.696365997009697*^9, 
  3.6966891122315483`*^9},ExpressionUUID->"03662939-1315-432f-9682-\
d4e099687d97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b1", ",", "b2"}], "}"}]], "Output",
 CellChangeTimes->{3.696365997009697*^9, 
  3.696689112238303*^9},ExpressionUUID->"db4593b2-0071-47f4-afeb-\
023977c92ef4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM0", "=", 
   RowBox[{"{", "v", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694446853044943*^9, 3.6944468579054413`*^9}, {
   3.696080113137662*^9, 3.6960801142416563`*^9}, 
   3.696080399003976*^9},ExpressionUUID->"fdf9df38-e8c2-4501-a6ff-\
5f85cc14f12a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM1", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"FirstArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM0", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694446866265691*^9, 3.6944468821773777`*^9}, {
   3.694446915721871*^9, 3.69444692885791*^9}, {3.6960801162496433`*^9, 
   3.696080160873259*^9}, 3.696080400756521*^9, {3.696082313641446*^9, 
   3.696082323304727*^9}, {3.696082368542172*^9, 
   3.696082371468378*^9}},ExpressionUUID->"a6d33495-f455-4945-b38e-\
456cd9f0fdbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM2", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"SecondArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM1", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694446885880877*^9, 3.69444690406581*^9}, 
   3.694446939857502*^9, {3.696080181122265*^9, 3.696080182280858*^9}, {
   3.6960803099666367`*^9, 3.6960803248461246`*^9}, 
   3.696080402524456*^9},ExpressionUUID->"c7f80cfd-8eac-42e3-9221-\
cda80e12c632"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM3", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"FirstArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM2", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM2", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6944469530020237`*^9, 3.694446961552383*^9}, {
   3.696080184008513*^9, 3.6960801846165657`*^9}, {3.696080222457225*^9, 
   3.696080272223153*^9}, {3.6960803495098467`*^9, 3.6960803520531397`*^9}, 
   3.696080404492626*^9},ExpressionUUID->"52cf7b18-261e-4139-9f30-\
af2e2b54bdde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM4", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"SecondArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM3", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM3", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694443252529624*^9, 3.6944433328231487`*^9}, {
   3.694443369481969*^9, 3.694443380283029*^9}, {3.694446839242278*^9, 
   3.694446844242135*^9}, 3.694446974098028*^9, {3.696080186096465*^9, 
   3.696080186672841*^9}, {3.696080328870071*^9, 3.696080356717806*^9}, 
   3.696080406356653*^9},ExpressionUUID->"b7a4eb62-eebc-4f09-a292-\
4ad9266b266a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM5", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"FirstArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM4", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM4", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694449057323917*^9, 3.694449067818205*^9}, {
   3.696080190256682*^9, 3.696080190752058*^9}, {3.69608028172684*^9, 
   3.696080286606728*^9}, {3.6960803589417543`*^9, 3.696080361813863*^9}, 
   3.696080408588298*^9, {3.696082595049748*^9, 
   3.696082599440033*^9}},ExpressionUUID->"dd589095-134e-43ab-9825-\
6752eed3d95b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM6", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"SecondArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM5", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM5", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6944490781317*^9, 3.6944490880735617`*^9}, {
   3.6960801930245256`*^9, 3.696080193496744*^9}, {3.69608033485385*^9, 
   3.696080366661558*^9}, 
   3.696080410884754*^9},ExpressionUUID->"605e18e2-4d25-43e9-abf2-\
304329fc830e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM7", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"FirstArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM6", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM6", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695386224450643*^9, 3.6953862367004633`*^9}, {
   3.696080195256547*^9, 3.6960801957606564`*^9}, {3.6960802959267807`*^9, 
   3.696080302262693*^9}, {3.6960803689896193`*^9, 3.696080372045405*^9}, 
   3.696080413388112*^9},ExpressionUUID->"ac836ecd-d98f-464a-96d3-\
f38ea8acc321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM8", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"SecondArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM7", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM7", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695390175003224*^9, 3.695390185363171*^9}, {
   3.6960801980566063`*^9, 3.696080198968648*^9}, {3.696080340997861*^9, 
   3.696080343430153*^9}, {3.6960803743014708`*^9, 3.6960803775732393`*^9}, 
   3.696080419331387*^9},ExpressionUUID->"665bb42c-1cd3-4be0-9495-\
973d0d0df813"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AM9", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"FirstArrows", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "**", 
             RowBox[{"AM8", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "AM8", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}], ",", "Null"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696080387950086*^9, 3.696080422260096*^9}, {
  3.696080568742351*^9, 
  3.696080576651141*^9}},ExpressionUUID->"4e0ee751-25c8-490a-9d62-\
92c8eb63728d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AMall", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", "AM1", "}"}], ",", 
     RowBox[{"{", "AM2", "}"}], ",", 
     RowBox[{"{", "AM3", "}"}], ",", 
     RowBox[{"{", "AM4", "}"}], ",", 
     RowBox[{"{", "AM5", "}"}], ",", 
     RowBox[{"{", "AM6", "}"}], ",", 
     RowBox[{"{", "AM7", "}"}], ",", 
     RowBox[{"{", "AM8", "}"}], ",", 
     RowBox[{"{", "AM9", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696080587564233*^9, 3.696080610210466*^9}, 
   3.696082418644086*^9},ExpressionUUID->"e1b58365-61a8-41bb-b5e9-\
8f8d6f91286b"],

Cell["\<\
Now we construct list of all possible arrow monomials with given degree \
(number of arrows). These are constructed by looking at all possible way one \
can decompose the degree into different vectors, that is the partitions of \
the degree\
\>", "Text",
 CellChangeTimes->{{3.696080907414847*^9, 3.696080909694448*^9}, {
  3.6960809803672447`*^9, 3.6960809818151293`*^9}, {3.696081014875066*^9, 
  3.69608109716483*^9}},ExpressionUUID->"441c21ec-0757-48d2-933d-\
01f642ddd42d"],

Cell["\<\
These functions takes a partition and then selects from the list AMall \
various Arrow Monomials of length corresponding to the partition. In doing so \
we also delete repetitions\
\>", "Text",
 CellChangeTimes->{{3.6960811403317633`*^9, 3.6960811464343767`*^9}, {
  3.696081479932749*^9, 3.6960815306135263`*^9}, {3.6960816711573067`*^9, 
  3.696081688308028*^9}, {3.696081863457199*^9, 
  3.696081864639627*^9}},ExpressionUUID->"d0275537-910b-4b7a-a81c-\
60d07c3e096c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionToList", "[", 
   RowBox[{"partition_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", "=", 
      RowBox[{"Length", "[", "partition", "]"}]}], "}"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"partition", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}], ",", 
        "Null"}], "]"}], ",", "2"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695568680745023*^9, 3.695568692606813*^9}, {
  3.695571832463917*^9, 3.695571937818172*^9}, {3.69557196823566*^9, 
  3.6955719715614223`*^9}, {3.695572022959044*^9, 
  3.6955720537249317`*^9}},ExpressionUUID->"062ee4d2-bead-404a-8a6f-\
32941068a296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetAllTuplesFromPartition", "[", 
   RowBox[{"partition_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"Tuples", "[", 
   RowBox[{"PartitionToList", "[", 
    RowBox[{"partition", ",", "list"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6956500079553003`*^9, 3.695650008368025*^9}, {
  3.69565042145817*^9, 
  3.6956504850412073`*^9}},ExpressionUUID->"f917be55-9eab-465b-b2b0-\
30630b8a5395"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetAllTuplesNoRep", "[", 
   RowBox[{"partition_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"GetAllTuplesFromPartition", "[", 
               RowBox[{"partition", ",", "list"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"Length", "[", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{
               RowBox[{"GetAllTuplesFromPartition", "[", 
                RowBox[{"partition", ",", "list"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"Sow", "[", 
            RowBox[{
             RowBox[{"GetAllTuplesFromPartition", "[", 
              RowBox[{"partition", ",", "list"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"GetAllTuplesFromPartition", "[", 
             RowBox[{"partition", ",", "list"}], "]"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.695651059846356*^9, 3.695651087128586*^9}, {
  3.695651124935142*^9, 3.695651127160626*^9}, {3.695651172149747*^9, 
  3.6956511910045652`*^9}},ExpressionUUID->"d959057a-882f-48df-9a87-\
24203073b3b7"],

Cell["\<\
Now we define a function which finds all arrow monomials such that the \
overall number of arrows is n\
\>", "Text",
 CellChangeTimes->{{3.696082025646329*^9, 
  3.6960820677679367`*^9}},ExpressionUUID->"e91da2fa-2a72-444c-9da4-\
82d6ba61ad21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials", "[", "n_", "]"}], ":=", 
  RowBox[{"DeleteDuplicatesBy", "[", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Reap", "[", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"Sow", "[", 
              RowBox[{"GetAllTuplesNoRep", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"IntegerPartitions", "[", "n", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", "AMall"}], "]"}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"IntegerPartitions", "[", "n", "]"}], "]"}]}], 
              "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "3"}], "]"}], 
      ",", 
      RowBox[{"{", "}"}]}], "]"}], ",", "Sort"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69565129033917*^9, 3.695651372788321*^9}, {
   3.6956514284450207`*^9, 3.6956514407404833`*^9}, {3.695651561619482*^9, 
   3.695651579242825*^9}, {3.695651767999301*^9, 3.695651787115448*^9}, {
   3.695652057844742*^9, 3.6956520674590693`*^9}, {3.695652098456532*^9, 
   3.6956521028562813`*^9}, 3.6960818802029753`*^9, {3.696081994925932*^9, 
   3.696082001669836*^9}},ExpressionUUID->"a7705dd1-f05f-4c28-a7a7-\
a4fc01f935bb"],

Cell["\<\
We use this function to construct lists of arrow monomials with given length\
\>", "Text",
 CellChangeTimes->{{3.696082118816729*^9, 
  3.6960821295917997`*^9}},ExpressionUUID->"ee2e305b-b702-4941-a331-\
25ee1061636e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials1", "=", 
   RowBox[{"ListArrowMonomials", "[", "1", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, 
   3.6960826409763527`*^9},ExpressionUUID->"49896190-9231-40f3-a2e2-\
729df4d5e27e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials2", "=", 
   RowBox[{"ListArrowMonomials", "[", "2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.696082662398726*^9}, {3.696082702821947*^9, 
  3.696082702853365*^9}},ExpressionUUID->"3c3fc098-0755-4f66-9a84-\
75604a0be92f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials3", "=", 
   RowBox[{"ListArrowMonomials", "[", "3", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.6960826645185537`*^9}, {3.696082704502117*^9, 
  3.69608270618178*^9}},ExpressionUUID->"ff60982e-f9a2-48d6-94b0-\
c10595e09cde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials4", "=", 
   RowBox[{"ListArrowMonomials", "[", "4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.696082665726849*^9}, {3.696082708438126*^9, 
  3.696082708493882*^9}},ExpressionUUID->"1a84c536-7a57-4168-a085-\
f8624c8f9eba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials5", "=", 
   RowBox[{"ListArrowMonomials", "[", "5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.69608266704638*^9}, {3.696082710149516*^9, 
  3.696082710213934*^9}},ExpressionUUID->"faf5b0ee-ae8e-437e-8be9-\
a6a34481b248"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials6", "=", 
   RowBox[{"ListArrowMonomials", "[", "6", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.6960826683426037`*^9}, {3.696082711709764*^9, 
  3.696082711757927*^9}},ExpressionUUID->"d6f44fb3-50e7-4817-bea7-\
db83075b18cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials7", "=", 
   RowBox[{"ListArrowMonomials", "[", "7", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, {
  3.6960826409763527`*^9, 3.696082670206409*^9}, {3.696082713453843*^9, 
  3.696082713517016*^9}},ExpressionUUID->"20cd6c38-95c3-41bb-919e-\
62a860e6cd5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials8", "=", 
   RowBox[{"ListArrowMonomials", "[", "8", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, 
   3.6960826409763527`*^9, {3.696082671526813*^9, 3.696082671598473*^9}, {
   3.6960827147899017`*^9, 
   3.696082714840433*^9}},ExpressionUUID->"2a6b6317-2c2b-47ea-8dae-\
a7a4bf2f8b63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomials9", "=", 
   RowBox[{"ListArrowMonomials", "[", "9", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960822394527607`*^9, 3.696082262248074*^9}, 
   3.6960826409763527`*^9, {3.696082673902576*^9, 3.696082673966264*^9}, {
   3.696082716237795*^9, 
   3.696082716286718*^9}},ExpressionUUID->"ae52b694-324d-46fa-9139-\
b122034cfcf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modules of the algebra of paths of quiver with W", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.6960830659111567`*^9, 
  3.696083085382119*^9}},ExpressionUUID->"71ea313b-f2f9-4ba3-bb20-\
f36dc9d3d599"],

Cell["\<\
Now we will start working in CQ/ < d W > .  To do so we have to introduce the \
equations of motions, as relations\
\>", "Text",
 CellChangeTimes->{{3.6960832741265697`*^9, 3.696083302365419*^9}, {
   3.696083773579509*^9, 3.69608377400249*^9}, 
   3.8651352880537043`*^9},ExpressionUUID->"883b6680-3efb-4d8a-8206-\
350780b5985b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EOMasREL", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"b1", "**", "a2", "**", "b2"}], "\[Rule]", 
     RowBox[{"b2", "**", "a2", "**", "b1"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "**", "b2", "**", "a1"}], "\[Rule]", 
     RowBox[{"a1", "**", "b2", "**", "a2"}]}], ",", 
    RowBox[{
     RowBox[{"b2", "**", "a1", "**", "b1"}], "\[Rule]", 
     RowBox[{"b1", "**", "a1", "**", "b2"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "**", "b1", "**", "a2"}], "\[Rule]", 
     RowBox[{"a2", "**", "b1", "**", "a1"}]}], ",", 
    RowBox[{
     RowBox[{"b2", "**", "a2", "**", "b1"}], "->", 
     RowBox[{"b1", "**", "a2", "**", "b2"}]}], ",", 
    RowBox[{
     RowBox[{"a1", "**", "b2", "**", "a2"}], "->", 
     RowBox[{"a2", "**", "b2", "**", "a1"}]}], ",", 
    RowBox[{
     RowBox[{"b1", "**", "a1", "**", "b2"}], "->", 
     RowBox[{"b2", "**", "a1", "**", "b1"}]}], ",", 
    RowBox[{
     RowBox[{"a2", "**", "b1", "**", "a1"}], "->", 
     RowBox[{"a1", "**", "b1", "**", "a2"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.694635648647493*^9, 
  3.694635755359057*^9}},ExpressionUUID->"7c01d111-053c-4a16-a9cf-\
464f618ee3fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b1", "**", "a2", "**", "b2"}], "\[Rule]", 
    RowBox[{"b2", "**", "a2", "**", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a2", "**", "b2", "**", "a1"}], "\[Rule]", 
    RowBox[{"a1", "**", "b2", "**", "a2"}]}], ",", 
   RowBox[{
    RowBox[{"b2", "**", "a1", "**", "b1"}], "\[Rule]", 
    RowBox[{"b1", "**", "a1", "**", "b2"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "**", "b1", "**", "a2"}], "\[Rule]", 
    RowBox[{"a2", "**", "b1", "**", "a1"}]}], ",", 
   RowBox[{
    RowBox[{"b2", "**", "a2", "**", "b1"}], "\[Rule]", 
    RowBox[{"b1", "**", "a2", "**", "b2"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "**", "b2", "**", "a2"}], "\[Rule]", 
    RowBox[{"a2", "**", "b2", "**", "a1"}]}], ",", 
   RowBox[{
    RowBox[{"b1", "**", "a1", "**", "b2"}], "\[Rule]", 
    RowBox[{"b2", "**", "a1", "**", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a2", "**", "b1", "**", "a1"}], "\[Rule]", 
    RowBox[{"a1", "**", "b1", "**", "a2"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.696083342298593*^9, 3.696366014665637*^9, 
  3.6966891291183167`*^9},ExpressionUUID->"b077fcf3-f5ae-4e7d-9841-\
6164c00d6bd6"]
}, Open  ]],

Cell["\<\
To work in CQ/ < d W > we start from the list of monomials of the previous \
Section and we add the monomials obtained by applying the equations of \
motions. In this way we are preparing the construction of ideals in CQ/ < d W \
>. The following function takes a NC monomials and adds all the copies \
obtained by imposing the equations of motions\
\>", "Text",
 CellChangeTimes->{{3.696083448365149*^9, 3.69608347231593*^9}, {
   3.696083540290093*^9, 3.696083560056962*^9}, {3.696083720636796*^9, 
   3.696083724357018*^9}, {3.69608376097997*^9, 3.6960837799420757`*^9}, {
   3.696084181224518*^9, 3.696084212135277*^9}, 
   3.696084276743813*^9},ExpressionUUID->"6864d830-7d36-4676-b195-\
50ced367f3a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddEOMCopies", "[", "list_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{"list", ",", 
              RowBox[{"SubstituteSingleReplace", "[", 
               RowBox[{"list", ",", 
                RowBox[{"EOMasREL", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"Sow", "[", "list", "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Sow", "[", 
             RowBox[{"SubstituteSingleReplace", "[", 
              RowBox[{"list", ",", 
               RowBox[{"EOMasREL", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "EOMasREL", "]"}]}], "}"}]}], "]"}], "]"}],
        ",", "Null"}], "]"}], ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695481172468844*^9, 
  3.6954811729385777`*^9}},ExpressionUUID->"73083a5a-1aa8-4d86-87e1-\
83645910fc58"],

Cell["\<\
To construct ideals we need a function which takes a list of noncommutative \
monomials and finds all the monomials with arrows removed\
\>", "Text",
 CellChangeTimes->{{3.696084285319957*^9, 3.696084349267868*^9}, {
  3.6960843963122797`*^9, 
  3.696084396928001*^9}},ExpressionUUID->"d462a6bd-42ae-4057-9f9d-\
d732b2ee8cb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dismemberf", "[", "ncmonomial_", "]"}], ":=", 
  RowBox[{"Reverse", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"Drop", "[", 
           RowBox[{"ncmonomial", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{
            RowBox[{"Length", "[", "ncmonomial", "]"}], "-", "1"}]}], "}"}]}],
         "]"}], "]"}], ",", "Null"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6952119685070972`*^9, 3.695212001537068*^9}, {
   3.695212815156443*^9, 3.695212821500354*^9}, 
   3.696088367053413*^9},ExpressionUUID->"8af75e4b-ff4b-462c-8ca2-\
5d3e771227f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DismemberListf", "[", "list_", "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"Dismemberf", "[", 
           RowBox[{"list", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], ",",
       "Null"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695212151907083*^9, 
  3.695212153513612*^9}},ExpressionUUID->"abd0e510-de9a-4127-95a7-\
9ee497e15cbb"],

Cell["\<\
We also construct a series of functions which can check if a list corresponds \
to an ideal or not\
\>", "Text",
 CellChangeTimes->{{3.6960853834827213`*^9, 3.696085397793841*^9}, {
  3.696091341431686*^9, 
  3.6960913446627493`*^9}},ExpressionUUID->"7589cf4d-d608-4491-9ed0-\
c1af70a85458"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EOM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b1", "**", "a2", "**", "b2"}], "\[Rule]", 
      RowBox[{"b2", "**", "a2", "**", "b1"}]}], ",", 
     RowBox[{
      RowBox[{"a2", "**", "b2", "**", "a1"}], "\[Rule]", 
      RowBox[{"a1", "**", "b2", "**", "a2"}]}], ",", 
     RowBox[{
      RowBox[{"b2", "**", "a1", "**", "b1"}], "\[Rule]", 
      RowBox[{"b1", "**", "a1", "**", "b2"}]}], ",", 
     RowBox[{
      RowBox[{"a1", "**", "b1", "**", "a2"}], "\[Rule]", 
      RowBox[{"a2", "**", "b1", "**", "a1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694438617852241*^9, 3.694438618134637*^9}, {
   3.6944387643999157`*^9, 3.694438789684914*^9}, {3.69443983026794*^9, 
   3.694439861006976*^9}, {3.6944410398885813`*^9, 3.6944410820901937`*^9}, 
   3.6960854672091007`*^9},ExpressionUUID->"7dc15867-a84b-4a06-b024-\
5da7e492a80d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EOMback", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b2", "**", "a2", "**", "b1"}], "->", 
      RowBox[{"b1", "**", "a2", "**", "b2"}]}], ",", 
     RowBox[{
      RowBox[{"a1", "**", "b2", "**", "a2"}], "->", 
      RowBox[{"a2", "**", "b2", "**", "a1"}]}], ",", 
     RowBox[{
      RowBox[{"b1", "**", "a1", "**", "b2"}], "->", 
      RowBox[{"b2", "**", "a1", "**", "b1"}]}], ",", 
     RowBox[{
      RowBox[{"a2", "**", "b1", "**", "a1"}], "->", 
      RowBox[{"a1", "**", "b1", "**", "a2"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.694637253821747*^9, 3.6946372652935038`*^9}, 
   3.6960854690478783`*^9},ExpressionUUID->"e1976635-c3f7-46e4-9239-\
0d0469eea3aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsItMember1", "[", 
   RowBox[{"ncmonomial_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{"list", ",", 
              RowBox[{"DismemberListf", "[", 
               RowBox[{"Substitute", "[", 
                RowBox[{"ncmonomial", ",", "EOM"}], "]"}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"Sow", "[", "0", "]"}], ",", 
            RowBox[{"Sow", "[", "1", "]"}]}], "]"}], "\[IndentingNewLine]", 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], 
       ",", "Null"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "==", "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsItMember2", "[", 
   RowBox[{"ncmonomial_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"SubsetQ", "[", 
             RowBox[{"list", ",", 
              RowBox[{"DismemberListf", "[", 
               RowBox[{"Substitute", "[", 
                RowBox[{"ncmonomial", ",", "EOMback"}], "]"}], "]"}]}], "]"}],
             ",", 
            RowBox[{"Sow", "[", "0", "]"}], ",", 
            RowBox[{"Sow", "[", "1", "]"}]}], "]"}], "\[IndentingNewLine]", 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], 
       ",", "Null"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"#", "==", "0"}], "&"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.694862190675912*^9, 3.694862201191827*^9}, {
  3.694866480721037*^9, 3.6948664980139427`*^9}, {3.6960854371478167`*^9, 
  3.69608543901117*^9}},ExpressionUUID->"ac03cbcf-8f52-4a19-9d45-\
265f38b19290"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AmIAnIdeal", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"AllTrue", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"IsItMember1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "}"}], ",", "list"}], "]"}], 
            "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "Null"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "==", "True"}], "&"}]}], "]"}], "&&", 
   RowBox[{"AllTrue", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"IsItMember2", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "}"}], ",", "list"}], "]"}], 
            "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", "Null"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"#", "==", "True"}], "&"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6948646445785913`*^9, 
  3.694864650745924*^9}},ExpressionUUID->"856ef5b8-9ff9-441c-9d9d-\
9b7f939fe8b5"],

Cell["\<\
Now we use the functions defined above to construct ideals in CQ / < d W > . \
An ideal is associated with a cyclic module, and we denote a cyclic module by \
listing all the basis vectors. Each basis vector correspond to a ball in a \
Pyramid Partition. The collection of basis vectors correspond to the full \
Pyramid Partition, which labels a fixed point. There is a redundancy in the \
description since several vectors are identified by the equations d W = 0 . \
As a check we use the function AmIAnIdeal which checks if the module is in CQ \
/ < d W > and is cyclic (this is rather slow).\
\>", "Text",
 CellChangeTimes->{{3.696085684372061*^9, 3.6960857218782377`*^9}, {
  3.6960857696874037`*^9, 3.696085785365965*^9}, {3.69608582353794*^9, 
  3.696085940411621*^9}, {3.696085998760474*^9, 3.696086005968001*^9}, {
  3.696086097211526*^9, 3.696086179723878*^9}, {3.696103267101071*^9, 
  3.696103270604205*^9}},ExpressionUUID->"ae9a9c62-95ea-480f-8841-\
78c38b3ebe76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "v", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"a1", "**", "v"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", 
       RowBox[{"a2", "**", "v"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695381920619052*^9, 3.6953819281069183`*^9}, {
  3.696088145765863*^9, 3.696088157269164*^9}, {3.696089007339573*^9, 
  3.696089016625812*^9}},ExpressionUUID->"efd1fc41-33a4-4f79-9e3e-\
1b0b36f183dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials2", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, 
   3.696088406751504*^9},ExpressionUUID->"1c3025c7-f9e8-4f38-945e-\
d83910ae914d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW2"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "True"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.69608855017047*^9, 
  3.6960885502573833`*^9}},ExpressionUUID->"104a2653-dbd0-479e-9ce9-\
c1911486f866"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.696088551121868*^9, 3.696366014981739*^9, 
  3.696689129363563*^9},ExpressionUUID->"8d5d1a16-50ea-4da8-8976-\
4790390aaed2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials3", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 
   3.696088425916842*^9}},ExpressionUUID->"864dea4b-db0b-47cc-99f5-\
040b26048cc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW3"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "True"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696088542220516*^9, 
  3.6960885422574368`*^9}},ExpressionUUID->"91ca102b-171c-4666-98eb-\
8a9bb9d33f14"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.696088543488792*^9, 3.69636601598237*^9, 
  3.696689130358932*^9},ExpressionUUID->"a048a4bd-f504-411f-bc15-\
69540088866c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials4", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials4", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 
   3.696088472436492*^9}},ExpressionUUID->"68a021e5-71e8-4688-b7f5-\
bad52cb815f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW4"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "True"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 
  3.696088526942134*^9}},ExpressionUUID->"ae0bf6f8-890d-4f85-be5f-\
e2d22eb8ee1c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.696088485836761*^9, 3.696088497268549*^9}, 
   3.696088533357233*^9, 3.6963660223726377`*^9, 
   3.696689136210129*^9},ExpressionUUID->"dd24977e-7072-44d3-bac7-\
0ae23498ff32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW5", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials5", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials5", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 3.696088472436492*^9}, {3.6960885899884872`*^9, 
   3.69608860118638*^9}},ExpressionUUID->"5c8e02fd-2302-4ee1-aa69-\
42cef8ecab91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW5"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "True"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 3.696088526942134*^9}, {3.696088604274531*^9, 
  3.696088604330608*^9}},ExpressionUUID->"fd4f7721-aaef-4b92-8e3b-\
d2ae7d6f53ca"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6963660641864233`*^9, 
  3.696689174315095*^9},ExpressionUUID->"6ee14b10-2a36-430c-ae7a-\
32f92abc36a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW6", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials6", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials6", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 3.696088472436492*^9}, {3.696088610396235*^9, 
   3.6960886144984818`*^9}},ExpressionUUID->"2ea28d89-ccbf-45e7-85cf-\
02d1d27b2ba5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW6"}], ",", 
   RowBox[{
    RowBox[{"#", "==", "True"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 3.696088526942134*^9}, {3.696088616851862*^9, 
  3.696088616898114*^9}},ExpressionUUID->"df563cd0-b095-4956-9d6d-\
d8d2e425b833"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.696366322471696*^9, 
  3.696689408329211*^9},ExpressionUUID->"b51b0230-bf6d-4d46-9605-\
ee8f835cdd83"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW7", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials7", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials7", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 3.696088472436492*^9}, {3.6960886241147337`*^9, 
   3.6960886280103283`*^9}},ExpressionUUID->"304ab028-3ace-46fe-98f9-\
88623a5a9f59"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW7"}], ",", 
    RowBox[{
     RowBox[{"#", "==", "True"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 3.696088526942134*^9}, {3.6960886312431*^9, 
  3.696088631305829*^9}, {3.6963647140202007`*^9, 3.696364714682056*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"54168358-3094-42af-b6da-c0561a0fab6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW8", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials8", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials8", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 3.696088472436492*^9}, {3.696088639874175*^9, 
   3.6960886449859667`*^9}},ExpressionUUID->"ad9f309a-8c33-4566-8ce6-\
7ee773441d7f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW8"}], ",", 
    RowBox[{
     RowBox[{"#", "==", "True"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 3.696088526942134*^9}, {3.6960886476577682`*^9, 
  3.6960886477212276`*^9}, {3.6963647171377296`*^9, 3.696364717562091*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"fcf8490c-7f2e-45a1-8b64-8a41aec8526a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListArrowMonomialsinAdW9", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
             RowBox[{"DismemberListf", "[", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"FixedPoint", "[", 
                RowBox[{"AddEOMCopies", ",", 
                 RowBox[{"ListArrowMonomials9", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
             "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListArrowMonomials9", "]"}]}], "}"}]}], 
         "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6953185605947123`*^9, {3.695319374626934*^9, 3.695319417977337*^9}, {
   3.695320155966731*^9, 3.695320159011701*^9}, {3.695320201999086*^9, 
   3.695320214024041*^9}, {3.69532038783374*^9, 3.695320390534807*^9}, {
   3.695320799833848*^9, 3.695320800015386*^9}, {3.695322134198882*^9, 
   3.695322145266781*^9}, {3.69608819504996*^9, 3.696088236173609*^9}, {
   3.696088406751504*^9, 3.696088472436492*^9}, {3.696088654402783*^9, 
   3.6960886582660627`*^9}},ExpressionUUID->"94d6c3e3-6e57-438d-9237-\
464acc3cd196"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"AllTrue", "[", 
   RowBox[{
    RowBox[{"AmIAnIdeal", "/@", "ListArrowMonomialsinAdW9"}], ",", 
    RowBox[{
     RowBox[{"#", "==", "True"}], "&"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696088488420977*^9, 3.696088490794971*^9}, {
  3.6960885267742*^9, 3.696088526942134*^9}, {3.696088661834796*^9, 
  3.69608866188173*^9}, {3.696364726537244*^9, 3.6963647269379253`*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"489828aa-4a6b-4bc1-af6c-8b5c6e5e16e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListOfModules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "ListArrowMonomialsinAdW1", ",", "ListArrowMonomialsinAdW2", ",", 
     "ListArrowMonomialsinAdW3", ",", "ListArrowMonomialsinAdW4", ",", 
     "ListArrowMonomialsinAdW5", ",", "ListArrowMonomialsinAdW6", ",", 
     "ListArrowMonomialsinAdW7", ",", "ListArrowMonomialsinAdW8", ",", 
     "ListArrowMonomialsinAdW9"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69608895091691*^9, 
  3.696088986279904*^9}},ExpressionUUID->"36d78af6-1a7f-4266-bd4e-\
dc337c1d48e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["From modules to fixed points", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.696078469498314*^9, 
  3.696078473880707*^9}},ExpressionUUID->"7aa853b4-e2fd-4555-8e8f-\
47fef698f266"],

Cell["\<\
Cyclic modules correspond to fixed points. To use in the localization formula \
we need the isotypical decomposition of the vector spaces V0 and V1 and the \
virtual tangent space. In this section we will write functions which take \
ListOfModules and turns into a list of isotypical decomposition of the form \
{V0,V1} at each fixed point\
\>", "Text",
 CellChangeTimes->{{3.696089476056698*^9, 3.696089564158605*^9}, {
  3.865135314132949*^9, 
  3.8651353218007708`*^9}},ExpressionUUID->"8e760b92-1e85-4c2f-a651-\
f4794aa729d0"],

Cell["\<\
To avoid repetition in {V0,V1} we need to remove the vectors which are \
linearly dependent when using the equations d W = 0. We do this using the \
function NCsimplifyAll\
\>", "Text",
 CellChangeTimes->{{3.696089585303013*^9, 3.696089630342716*^9}, {
  3.696089983962875*^9, 3.6960899907376204`*^9}, {3.6960900288539667`*^9, 
  3.696090033646048*^9}},ExpressionUUID->"c5bb5cd7-0369-413f-92ac-\
e4d1cc86d1ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EOM2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b1", "**", "a2", "**", "b2"}], "-", 
      RowBox[{"b2", "**", "a2", "**", "b1"}]}], ",", 
     RowBox[{
      RowBox[{"a2", "**", "b2", "**", "a1"}], "-", 
      RowBox[{"a1", "**", "b2", "**", "a2"}]}], ",", 
     RowBox[{
      RowBox[{"b2", "**", "a1", "**", "b1"}], "-", 
      RowBox[{"b1", "**", "a1", "**", "b2"}]}], ",", 
     RowBox[{
      RowBox[{"a1", "**", "b1", "**", "a2"}], "-", 
      RowBox[{"a2", "**", "b1", "**", "a1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.696090000299695*^9},ExpressionUUID->"f6f3b745-27c2-4ada-ae43-\
f55d5a284a02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified1", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW1", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW1", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 
  3.6960900707182093`*^9}},ExpressionUUID->"bc0fe335-e80c-492f-95ed-\
26a33588a94b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified2", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW2", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 
  3.696090096708495*^9}},ExpressionUUID->"086a6073-1c37-4a9e-a2c9-\
0121d99492b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified3", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW3", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW3", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.6960901044609528`*^9, 
  3.6960901098920717`*^9}},ExpressionUUID->"5b2cd82c-0254-47d9-8c87-\
694981fe27d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified4", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW4", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW4", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.696090115636174*^9, 
  3.696090120947281*^9}},ExpressionUUID->"786c941c-b7d4-43f6-9fac-\
c03acd7b4128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified5", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW5", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.696090130253196*^9, 
  3.696090134659629*^9}},ExpressionUUID->"80265dd0-1ad0-44d1-9665-\
51cef0b50d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified6", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW6", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.696090140147744*^9, 
  3.696090145323477*^9}},ExpressionUUID->"aac100bc-545b-4ed4-abf2-\
988659c87c60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified7", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW7", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW7", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.696090148123495*^9, 
  3.696090158362143*^9}},ExpressionUUID->"c40ea125-9707-4f42-89c4-\
67d569610379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified8", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW8", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW8", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.6960901633709507`*^9, 
  3.6960901694034033`*^9}},ExpressionUUID->"5a4240fb-6176-491a-83b3-\
aca1284283e5"],

Cell["Next takes about 3 hours", "Text",
 CellChangeTimes->{{3.696104139098236*^9, 
  3.6961041428413877`*^9}},ExpressionUUID->"6d61d4f0-b72a-41ea-aafb-\
54fbc9393924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LMAsimplified9", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"DeleteDuplicates", "[", 
             RowBox[{"NCSimplifyAll", "[", 
              RowBox[{
               RowBox[{"ListArrowMonomialsinAdW9", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "EOM2", ",", "10"}], 
              "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "ListArrowMonomialsinAdW9", "]"}]}], 
            "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.695549345196331*^9, 3.6955493612468767`*^9}, {
  3.6960900532865753`*^9, 3.6960900707182093`*^9}, {3.6960901633709507`*^9, 
  3.696090181897551*^9}},ExpressionUUID->"6a48444b-c662-44c7-aafb-\
d5d3227be4bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListOfModulesSimplified", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "LMAsimplified1", ",", "LMAsimplified2", ",", "LMAsimplified3", ",", 
     "LMAsimplified4", ",", "LMAsimplified5", ",", "LMAsimplified6", ",", 
     "LMAsimplified7", ",", "LMAsimplified8", ",", "LMAsimplified9"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6960902203493977`*^9, 3.696090227294615*^9}, {
   3.696090290397902*^9, 3.6960903083329782`*^9}, 
   3.696102007568241*^9},ExpressionUUID->"ddfd71a8-26bf-4065-9d37-\
15b83f40a45a"],

Cell["\<\
Now we define a function which takes a cyclic module and gives the isotypical \
decomposition in the toric weights of the two vector spaces {V0,V1} at the \
fixed point\
\>", "Text",
 CellChangeTimes->{{3.696090945173283*^9, 3.696090970812146*^9}, {
  3.696091007902482*^9, 
  3.696091060596233*^9}},ExpressionUUID->"6d3e21bb-f731-4598-adf7-\
5b3c04e8b74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IsoDec", "[", 
   RowBox[{"list_", ",", "ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"V0", "=", "0"}], ",", 
      RowBox[{"V1", "=", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"list", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"V1", "+=", 
          RowBox[{
           RowBox[{"CommuteEverything", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "v"}]}], ",", 
         RowBox[{"V0", "+=", 
          RowBox[{
           RowBox[{"CommuteEverything", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "/", "v"}]}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], " ", ";", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V0", "+", "1"}], ",", 
        RowBox[{"V1", "-", "1"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "\[Rule]", 
         RowBox[{"1", "/", "ta1"}]}], ",", 
        RowBox[{"a2", "\[Rule]", 
         RowBox[{"1", "/", "ta2"}]}], ",", 
        RowBox[{"b1", "\[Rule]", 
         RowBox[{"1", "/", "tb1"}]}], ",", 
        RowBox[{"b2", "\[Rule]", 
         RowBox[{"1", "/", "tb2"}]}]}], "}"}]}]}]}], "]"}]}]], "Input",Express\
ionUUID->"fa7df39a-349f-4662-9e35-92c5a8a789f1"],

Cell["\<\
Now we define a function which gives the isotypical decomposition together \
with the dimension (d0,d1)\
\>", "Text",
 CellChangeTimes->{{3.696091081636816*^9, 
  3.696091110643299*^9}},ExpressionUUID->"b8dc96c1-f698-4aed-b36d-\
90b3d5d80498"],

Cell[BoxData[
 RowBox[{
  RowBox[{"InfoFP", "[", 
   RowBox[{"list_", ",", "ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"IsoDec", "[", 
        RowBox[{"list", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], "[", 
       
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"IsoDec", "[", 
        RowBox[{"list", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], "[", 
       
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"IsoDec", "[", 
        RowBox[{"list", ",", "ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"IsoDec", "[", 
        RowBox[{"list", ",", "ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], 
        "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6950446562894487`*^9, 
  3.695044754339397*^9}},ExpressionUUID->"688ad288-3917-4504-8ec6-\
ad9aa624cab0"],

Cell["\<\
Finally we construct a list with all the fixed point, in the format \
{(d0,d1),(V0,V1)}. We save the list for future reference, so that we don\
\[CloseCurlyQuote]t have to redo this Section again\
\>", "Text",
 CellChangeTimes->{{3.696091808263548*^9, 
  3.696091872798195*^9}},ExpressionUUID->"e88c332d-ff8e-4c04-b5fb-\
dcef8c7eb3d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListOfFixedPointsWithDim", "=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"InfoFP", "[", 
            RowBox[{
             RowBox[{"ListOfModulesSimplified", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "ta1", ",", "ta2", ",", 
             "tb1", ",", "tb2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListOfModulesSimplified", "]"}]}], 
           "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6951103825774918`*^9, 3.69511039454388*^9}, {
  3.695111878453515*^9, 3.695111977470874*^9}, {3.695112464666562*^9, 
  3.695112468257825*^9}, {3.696102090977523*^9, 
  3.696102095694419*^9}},ExpressionUUID->"e3057bcd-ee29-4135-a7df-\
aceae8ce814f"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", "ta1"]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               FractionBox["1", "ta2"]}], "}"}]}], "}"}], ",", 
           TemplateBox[{"775"},
            "OutputSizeLimit`Skeleton",
            DisplayFunction->(FrameBox[
              RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}],
               Background -> GrayLevel[0.75], 
              BaseStyle -> {
               "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
              ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
              FrameStyle -> None, RoundingRadius -> 7]& )], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", 
                FractionBox["1", 
                 RowBox[{"ta1", " ", "tb1"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta2", " ", "tb1"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta1", " ", "tb2"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta2", " ", "tb2"}]]}], ",", 
               RowBox[{
                FractionBox["1", "ta1"], "+", 
                FractionBox["1", "ta2"], "+", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["ta2", "2"], " ", "tb1"}]]}]}], "}"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", 
                FractionBox["1", 
                 RowBox[{"ta1", " ", "tb1"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta2", " ", "tb1"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta1", " ", "tb2"}]], "+", 
                FractionBox["1", 
                 RowBox[{"ta2", " ", "tb2"}]]}], ",", 
               RowBox[{
                FractionBox["1", "ta1"], "+", 
                FractionBox["1", "ta2"], "+", 
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["ta2", "2"], " ", "tb2"}]]}]}], "}"}]}], 
            "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{59., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 69, 30623606930959070259, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 69, 30623606930959070259, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 69, 30623606930959070259, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[69]]], "Output",
 CellChangeTimes->{3.696102046522799*^9, 3.6961021150212803`*^9, 
  3.696377204788081*^9, 
  3.696700445613041*^9},ExpressionUUID->"d93704e6-5a0c-4c4e-a422-\
ab225a6ff2f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
   "\"\<NCconifoldFixedPoints.mx\>\"", ",", "ListOfFixedPointsWithDim"}], 
   "]"}], "\n"}]], "Input",
 CellChangeTimes->{{3.695495115602536*^9, 3.695495133968495*^9}, {
  3.6954955697129107`*^9, 3.6954955736483803`*^9}, {3.695567560675832*^9, 
  3.69556756223276*^9}, {3.696091899254939*^9, 
  3.69609190173534*^9}},ExpressionUUID->"89a449a5-866b-472e-9608-\
215c49e7c2da"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                FractionBox["1", "ta1"]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                FractionBox["1", "ta2"]}], "}"}]}], "}"}], ",", 
            TemplateBox[{"775"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
               FrameStyle -> None, RoundingRadius -> 7]& )], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  RowBox[{"ta1", " ", "tb1"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta2", " ", "tb1"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta1", " ", "tb2"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta2", " ", "tb2"}]]}], ",", 
                RowBox[{
                 FractionBox["1", "ta1"], "+", 
                 FractionBox["1", "ta2"], "+", 
                 FractionBox["1", 
                  RowBox[{
                   SuperscriptBox["ta2", "2"], " ", "tb1"}]]}]}], "}"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"5", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  RowBox[{"ta1", " ", "tb1"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta2", " ", "tb1"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta1", " ", "tb2"}]], "+", 
                 FractionBox["1", 
                  RowBox[{"ta2", " ", "tb2"}]]}], ",", 
                RowBox[{
                 FractionBox["1", "ta1"], "+", 
                 FractionBox["1", "ta2"], "+", 
                 FractionBox["1", 
                  RowBox[{
                   SuperscriptBox["ta2", "2"], " ", "tb2"}]]}]}], "}"}]}], 
             "}"}]}], "}"}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{59., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 70, 30623606930959070259, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 70, 30623606930959070259, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 70, 30623606930959070259, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[70]]], "Output",
 CellChangeTimes->{3.696102145449113*^9, 3.6963772050397*^9, 
  3.696700446112152*^9},ExpressionUUID->"cb847a04-5df6-4654-9f2e-\
ce6897a3792b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 2. Localization", "Chapter",
 CellChangeTimes->{{3.696078281929523*^9, 3.696078283168396*^9}, {
  3.6965363994425373`*^9, 
  3.696536400890162*^9}},ExpressionUUID->"e5d57a81-8dd6-4d34-b375-\
9c05ae0ec33c"],

Cell[CellGroupData[{

Cell["Virtual tangent space and localization in K-theory", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.696078469498314*^9, 3.696078496847599*^9}, {3.696090901550275*^9, 
  3.696090908221327*^9}},ExpressionUUID->"a69e5017-724f-44d1-9ea7-\
eff663c3646a"],

Cell["\<\
First we get the list of fixed points from the last Section. It has the form \
{(d0,d1),(V0,V1)}\
\>", "Text",
 CellChangeTimes->{{3.696100305319282*^9, 
  3.696100332661668*^9}},ExpressionUUID->"d471a91e-3b83-4431-8d47-\
879f29ae30fe"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<NCconifoldFixedPoints.mx\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.6954956055346327`*^9, 3.6954956127237587`*^9}, 
   3.695567569050885*^9, {3.696091917078689*^9, 3.696091920486793*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"667568ff-083e-42c6-b89f-815935303e80"],

Cell["\<\
The following function finds all fixed points with fixed dimension (d0,d1)\
\>", "Text",
 CellChangeTimes->{{3.696100346286187*^9, 
  3.696100362549302*^9}},ExpressionUUID->"a96f7d5f-c2bb-4d85-a98b-\
8dc8485480b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindFPofDim", "[", 
   RowBox[{"d0_", ",", "d1_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ListOfFixedPointsWithDim", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "==", 
             RowBox[{"{", 
              RowBox[{"d0", ",", "d1"}], "}"}]}], ",", 
            RowBox[{"Sow", "[", 
             RowBox[{
              RowBox[{"ListOfFixedPointsWithDim", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListOfFixedPointsWithDim", "]"}]}], 
           "}"}]}], "]"}], "]"}], ",", "Null"}], "]"}], ",", "2"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6951124487063313`*^9, 3.695112452338017*^9}, {
  3.695112489209691*^9, 3.6951124966394777`*^9}, {3.696071818309619*^9, 
  3.696071823027556*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6b121b11-a478-431b-b064-8e8a973c3b49"],

Cell["\<\
The next function is the virtual tangent space for the framed Conifold \
quiver. Here k is the determinant of the toric action, k=ta1 ta2 tb1 tb2\
\>", "Text",
 CellChangeTimes->{{3.6961003874218082`*^9, 3.6961004148764544`*^9}, {
  3.865135348996608*^9, 
  3.865135349533733*^9}},ExpressionUUID->"0b7fd71f-597e-4589-a02a-\
f47137f427b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirConifold", "[", 
   RowBox[{"ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_", ",", "k_"}], "]"}], 
  ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ta1", "+", "ta2"}], ")"}], " ", 
     RowBox[{"V0", "[", 
      RowBox[{
       RowBox[{"1", "/", "ta1"}], ",", 
       RowBox[{"1", "/", "ta2"}], ",", 
       RowBox[{"1", "/", "tb1"}], ",", 
       RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
     RowBox[{"V1", "[", 
      RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"tb1", "+", "tb2"}], ")"}], 
     RowBox[{"V1", "[", 
      RowBox[{
       RowBox[{"1", "/", "ta1"}], ",", 
       RowBox[{"1", "/", "ta2"}], ",", 
       RowBox[{"1", "/", "tb1"}], ",", 
       RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
     RowBox[{"V0", "[", 
      RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "+", 
    RowBox[{"V0", "[", 
     RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}], "-", " ", 
    RowBox[{
     RowBox[{"V0", "[", 
      RowBox[{
       RowBox[{"1", "/", "ta1"}], ",", 
       RowBox[{"1", "/", "ta2"}], ",", 
       RowBox[{"1", "/", "tb1"}], ",", 
       RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
     RowBox[{"V0", "[", 
      RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "-", " ", 
    
    RowBox[{
     RowBox[{"V1", "[", 
      RowBox[{
       RowBox[{"1", "/", "ta1"}], ",", 
       RowBox[{"1", "/", "ta2"}], ",", 
       RowBox[{"1", "/", "tb1"}], ",", 
       RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
     RowBox[{"V1", "[", 
      RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", "k", ")"}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "ta1"}], "+", 
          RowBox[{"1", "/", "ta2"}]}], ")"}], " ", 
        RowBox[{"V1", "[", 
         RowBox[{
          RowBox[{"1", "/", "ta1"}], ",", 
          RowBox[{"1", "/", "ta2"}], ",", 
          RowBox[{"1", "/", "tb1"}], ",", 
          RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
        RowBox[{"V0", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "tb1"}], "+", 
          RowBox[{"1", "/", "tb2"}]}], ")"}], 
        RowBox[{"V0", "[", 
         RowBox[{
          RowBox[{"1", "/", "ta1"}], ",", 
          RowBox[{"1", "/", "ta2"}], ",", 
          RowBox[{"1", "/", "tb1"}], ",", 
          RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
        RowBox[{"V1", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "+", 
       RowBox[{"V0", "[", 
        RowBox[{
         RowBox[{"1", "/", "ta1"}], ",", 
         RowBox[{"1", "/", "ta2"}], ",", 
         RowBox[{"1", "/", "tb1"}], ",", 
         RowBox[{"1", "/", "tb2"}]}], "]"}], "-", " ", 
       RowBox[{
        RowBox[{"V0", "[", 
         RowBox[{
          RowBox[{"1", "/", "ta1"}], ",", 
          RowBox[{"1", "/", "ta2"}], ",", 
          RowBox[{"1", "/", "tb1"}], ",", 
          RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
        RowBox[{"V0", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}], "-", 
       " ", 
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{
          RowBox[{"1", "/", "ta1"}], ",", 
          RowBox[{"1", "/", "ta2"}], ",", 
          RowBox[{"1", "/", "tb1"}], ",", 
          RowBox[{"1", "/", "tb2"}]}], "]"}], " ", 
        RowBox[{"V1", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2"}], "]"}]}]}], 
      ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.675432265694211*^9, 3.6754322689574337`*^9}, {
   3.675443251199052*^9, 3.6754432591907587`*^9}, 3.675512616990864*^9, {
   3.6755130546537523`*^9, 3.675513058581429*^9}, {3.6755218231446753`*^9, 
   3.67552182904683*^9}, {3.67552187310526*^9, 3.6755219687187567`*^9}, 
   3.675522515206644*^9, {3.675530174414056*^9, 3.67553017819421*^9}, 
   3.675579758045763*^9, {3.695803354347056*^9, 3.695803355267618*^9}, {
   3.69600297450219*^9, 3.696002979549027*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"547d9221-d755-4bd1-aca9-87c07f0700db"],

Cell["\<\
For the K-theory computation we define a symmetrized a-hat function. This is \
slightly different from Okounkov\[CloseCurlyQuote]s definition; the reason we \
define it this way is that for the Conifold Tvir= w_i - k/ w_i    . Therefore \
to speed up the algorithm we can consider only the weights w_i a define a \
version of the a-hat function which already takes into account both \
deformations and obstructions. This function takes a weight of the form n w \
(n an integer) and returns ( (Sqrt[k/w]-Sqrt[w/k])/(Sqrt[w] - Sqrt[1/w]) )^n\
\>", "Text",
 CellChangeTimes->{{3.696100422316991*^9, 3.696100435780157*^9}, {
  3.6961006263444023`*^9, 3.6961007120747433`*^9}, {3.696100794650989*^9, 
  3.696100828053946*^9}, {3.6961013585944653`*^9, 3.696101450491947*^9}, {
  3.865135355939397*^9, 
  3.8651353636950006`*^9}},ExpressionUUID->"325e8735-8072-404a-beac-\
2ea63400a61f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatsymm", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
   RowBox[{"list", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6959997805839787`*^9, 3.695999781694826*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"da16ba7e-7ecc-42b6-9e6e-67e16133269e"],

Cell["\<\
The next function shows explicitly the virtual tangent space at a fixed point\
\
\>", "Text",
 CellChangeTimes->{{3.696670480387904*^9, 
  3.696670491874824*^9}},ExpressionUUID->"931723b4-a32a-4f5b-9fef-\
5b01dc211af9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShowVirtualT", "[", "list_", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp1", "=", 
       RowBox[{"list", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"temp2", "=", 
       RowBox[{"list", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "\[IndentingNewLine]", "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"V0", "[", 
         RowBox[{"ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], "]"}], ":=", 
        RowBox[{"Evaluate", "[", "temp1", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], "]"}], ":=", 
        RowBox[{"Evaluate", "[", "temp2", "]"}]}]}], "\[IndentingNewLine]", 
      "}"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Expand", "[", 
      RowBox[{"Cancel", "[", 
       RowBox[{"TvirConifold", "[", 
        RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
         RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.696002603907627*^9, 3.696002641027114*^9}, {
   3.6960029899400263`*^9, 3.696003028055235*^9}, {3.696003292980668*^9, 
   3.696003294538052*^9}, {3.6960034236014137`*^9, 3.696003426552991*^9}, {
   3.6960035185256157`*^9, 3.696003521595757*^9}, {3.696003574658676*^9, 
   3.6960035763053837`*^9}, {3.6960038324481363`*^9, 3.696003833104156*^9}, {
   3.696004026522526*^9, 3.696004113291985*^9}, {3.696004193780037*^9, 
   3.696004274530307*^9}, {3.696004378702093*^9, 3.696004404019855*^9}, {
   3.6960044611305656`*^9, 3.696004461624956*^9}, {3.696004495351758*^9, 
   3.6960044974632063`*^9}, {3.696004676531825*^9, 3.6960047258979807`*^9}, {
   3.696005437041889*^9, 3.696005439840397*^9}, {3.6960084772778473`*^9, 
   3.696008589525745*^9}, {3.6960086310375223`*^9, 3.696008631637122*^9}, {
   3.696017034955256*^9, 3.696017039651731*^9}, 3.696017138871464*^9, {
   3.696017946376163*^9, 3.696017947134207*^9}, {3.6960712523936234`*^9, 
   3.6960712788713284`*^9}, {3.696071372793519*^9, 3.696071390052549*^9}, {
   3.696072371607339*^9, 3.696072371950947*^9}, {3.69607250574543*^9, 
   3.696072506742032*^9}, {3.696072548497765*^9, 3.6960725514233103`*^9}, {
   3.696073459955365*^9, 3.6960734605617743`*^9}, {3.69623410191739*^9, 
   3.6962341020499687`*^9}, 3.6962363871019487`*^9, {3.6962408766666393`*^9, 
   3.696240920539071*^9}, {3.6962409846758547`*^9, 3.696240985498617*^9}, {
   3.69624103837434*^9, 3.6962410387022753`*^9}, {3.696241256152297*^9, 
   3.696241311497265*^9}, {3.6962414903443747`*^9, 3.6962415250926313`*^9}, {
   3.6962415590382843`*^9, 3.696241559645265*^9}, {3.696241622872714*^9, 
   3.696241657390448*^9}, 3.696241699688676*^9, 3.696241759226183*^9, {
   3.696242234032023*^9, 3.696242304166627*^9}, 3.696242440434106*^9, {
   3.696670054658979*^9, 3.696670057753995*^9}, {3.6966700984627113`*^9, 
   3.6966701211654663`*^9}, {3.696670158323394*^9, 3.696670160170691*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"951017b4-f733-45c6-ba46-940fe2cc3584"],

Cell["For example", "Text",
 CellChangeTimes->{{3.696670499627842*^9, 
  3.696670501114573*^9}},ExpressionUUID->"aba9bbd7-a57d-425f-ab6e-\
2ab32c0a16c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowVirtualT", "[", 
  RowBox[{
   RowBox[{"FindFPofDim", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "[", 
   RowBox[{"[", "5", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.696670137444084*^9, 3.696670197254568*^9}, {
  3.696670503538661*^9, 
  3.696670505787015*^9}},ExpressionUUID->"8657463b-be80-4110-bdca-\
2a5d3dd943aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "ta1", " ", "tb1"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["ta1", "2"], " ", "tb1"}], "ta2"], "+", 
  RowBox[{"2", " ", "ta2", " ", "tb1"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["ta2", "2"], " ", "tb1"}], "ta1"], "-", 
  RowBox[{
   SuperscriptBox["ta1", "2"], " ", 
   SuperscriptBox["tb1", "2"]}], "-", 
  RowBox[{"2", " ", "ta1", " ", "ta2", " ", 
   SuperscriptBox["tb1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["ta2", "2"], " ", 
   SuperscriptBox["tb1", "2"]}], "-", 
  RowBox[{"2", " ", "ta1", " ", "tb2"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["ta1", "2"], " ", "tb2"}], "ta2"], "-", 
  RowBox[{"2", " ", "ta2", " ", "tb2"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["ta2", "2"], " ", "tb2"}], "ta1"], "+", 
  FractionBox[
   RowBox[{"2", " ", "tb2"}], "tb1"], "+", 
  FractionBox[
   RowBox[{"ta1", " ", "tb2"}], 
   RowBox[{"ta2", " ", "tb1"}]], "+", 
  FractionBox[
   RowBox[{"ta2", " ", "tb2"}], 
   RowBox[{"ta1", " ", "tb1"}]]}]], "Output",
 CellChangeTimes->{3.6966705060709143`*^9, 
  3.696700446223714*^9},ExpressionUUID->"78f5eb16-f1c5-4339-b4a2-\
bb2661e705c5"]
}, Open  ]],

Cell["\<\
The next function computes the contribution of a fixed point, of the form \
(V0,V1). The function first extract (V0,V1) from a list. Then the command \
FPListConifold takes the virtual tangent space, checks if a term has a \
positive coefficient n w , and if so it collects the term and the coefficient \
as (n,w). Finally , this function applies a-hat symmetrized to every such \
coefficient and gives as output their products\
\>", "Text",
 CellChangeTimes->{{3.6961009926811447`*^9, 3.6961010550126953`*^9}, {
  3.696101309229299*^9, 3.6961013406313763`*^9}, {3.6961015742091627`*^9, 
  3.696101660640388*^9}, {3.69610170054388*^9, 3.696101740727107*^9}, {
  3.6961018092360888`*^9, 
  3.696101843655985*^9}},ExpressionUUID->"af012ca8-6e47-4075-83c8-\
bf2453a2e481"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeFPContribution", "[", "list_", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp1", "=", 
       RowBox[{"list", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"temp2", "=", 
       RowBox[{"list", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"FPListConifold", "=", "0"}]}], "\[IndentingNewLine]", "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"V0", "[", 
         RowBox[{"ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], "]"}], ":=", 
        RowBox[{"Evaluate", "[", "temp1", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_"}], "]"}], ":=", 
        RowBox[{"Evaluate", "[", "temp2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Cancel", "[", 
            RowBox[{"TvirConifold", "[", 
             RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
              RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], 
            "]"}], "]"}], "===", "0"}], ",", ",", "\[IndentingNewLine]", 
         RowBox[{"FPListConifold", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"Cancel", "[", 
                    RowBox[{"TvirConifold", "[", 
                    RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], 
                    "]"}], "]"}], "]"}], ")"}]}], "]"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ta1", "\[Rule]", "1"}], ",", 
                    RowBox[{"ta2", "->", "1"}], ",", 
                    RowBox[{"tb1", "\[Rule]", "1"}], ",", 
                    RowBox[{"tb2", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Sow", "[", 
                   RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"Cancel", "[", 
                    RowBox[{"TvirConifold", "[", 
                    RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], 
                    "]"}], "]"}], "]"}], ")"}]}], "\[IndentingNewLine]", 
                    "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "/", 
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"Cancel", "[", 
                    RowBox[{"TvirConifold", "[", 
                    RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], 
                    "]"}], "]"}], "]"}], ")"}]}], "]"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ta1", "\[Rule]", "1"}], ",", 
                    RowBox[{"ta2", "->", "1"}], ",", 
                    RowBox[{"tb1", "\[Rule]", "1"}], ",", 
                    RowBox[{"tb2", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                    ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"Cancel", "[", 
                    RowBox[{"TvirConifold", "[", 
                    RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], 
                    "]"}], "]"}], "]"}], ")"}]}], "]"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ta1", "\[Rule]", "1"}], ",", 
                    RowBox[{"ta2", "->", "1"}], ",", 
                    RowBox[{"tb1", "\[Rule]", "1"}], ",", 
                    RowBox[{"tb2", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", 
                    "}"}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"Cancel", "[", 
                    RowBox[{"TvirConifold", "[", 
                    RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], 
                    "]"}], "]"}], "]"}], ")"}]}], "]"}], "]"}]}], "}"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"FPListConifold", "===", "0"}], ",", "1", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Cancel", "[", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Times", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{"ahatsymm", ",", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"FPListConifold", ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "_"}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
         "]"}]}], "\[IndentingNewLine]", "]"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.696002603907627*^9, 3.696002641027114*^9}, {
   3.6960029899400263`*^9, 3.696003028055235*^9}, {3.696003292980668*^9, 
   3.696003294538052*^9}, {3.6960034236014137`*^9, 3.696003426552991*^9}, {
   3.6960035185256157`*^9, 3.696003521595757*^9}, {3.696003574658676*^9, 
   3.6960035763053837`*^9}, {3.6960038324481363`*^9, 3.696003833104156*^9}, {
   3.696004026522526*^9, 3.696004113291985*^9}, {3.696004193780037*^9, 
   3.696004274530307*^9}, {3.696004378702093*^9, 3.696004404019855*^9}, {
   3.6960044611305656`*^9, 3.696004461624956*^9}, {3.696004495351758*^9, 
   3.6960044974632063`*^9}, {3.696004676531825*^9, 3.6960047258979807`*^9}, {
   3.696005437041889*^9, 3.696005439840397*^9}, {3.6960084772778473`*^9, 
   3.696008589525745*^9}, {3.6960086310375223`*^9, 3.696008631637122*^9}, {
   3.696017034955256*^9, 3.696017039651731*^9}, 3.696017138871464*^9, {
   3.696017946376163*^9, 3.696017947134207*^9}, {3.6960712523936234`*^9, 
   3.6960712788713284`*^9}, {3.696071372793519*^9, 3.696071390052549*^9}, {
   3.696072371607339*^9, 3.696072371950947*^9}, {3.69607250574543*^9, 
   3.696072506742032*^9}, {3.696072548497765*^9, 3.6960725514233103`*^9}, {
   3.696073459955365*^9, 3.6960734605617743`*^9}, {3.69623410191739*^9, 
   3.6962341020499687`*^9}, 3.6962363871019487`*^9, {3.6962408766666393`*^9, 
   3.696240920539071*^9}, {3.6962409846758547`*^9, 3.696240985498617*^9}, {
   3.69624103837434*^9, 3.6962410387022753`*^9}, {3.696241256152297*^9, 
   3.696241311497265*^9}, {3.6962414903443747`*^9, 3.6962415250926313`*^9}, {
   3.6962415590382843`*^9, 3.696241559645265*^9}, {3.696241622872714*^9, 
   3.696241657390448*^9}, 3.696241699688676*^9, 3.696241759226183*^9, {
   3.696242234032023*^9, 3.696242304166627*^9}, 3.696242440434106*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2d1b3953-31c3-4fa5-9832-a1e298274fbe"],

Cell["\<\
This function computes the contribution of each fixed point with fixed \
(d0,d1) and adds them. This is the coefficient of q0^d0 q1^d1 in the \
K-theoretical partition function \
\>", "Text",
 CellChangeTimes->{{3.696101932154644*^9, 3.696101995101054*^9}, 
   3.8651353735016747`*^9},ExpressionUUID->"3fcd9140-4657-4f40-9481-\
6a7ccc6af8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SumOfFPwithDim", "[", 
   RowBox[{"d0_", ",", "d1_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"ComputeFPContribution", "[", 
           RowBox[{
            RowBox[{"FindFPofDim", "[", 
             RowBox[{"d0", ",", "d1"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"FindFPofDim", "[", 
             RowBox[{"d0", ",", "d1"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}],
       ",", "Null"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69607152298916*^9, 3.696071589333712*^9}, {
  3.6960734896728287`*^9, 3.696073517822227*^9}, {3.6960736467129107`*^9, 
  3.6960736710241547`*^9}, {3.696236022516666*^9, 3.696236022626781*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7ec51976-a050-447a-a013-87f76d713956"],

Cell["Some explicit fixed points from Section 4.4", "Text",
 CellChangeTimes->{{3.696102176863709*^9, 3.696102204464926*^9}, {
  3.865161630430146*^9, 
  3.865161641563498*^9}},ExpressionUUID->"a834833d-bcd5-44d3-8966-\
75cd4b36ad74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDim", "[", 
  RowBox[{"1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.865161652479351*^9, 3.865161652546145*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d87bcfdd-446e-46f6-832b-ac7aba9869a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["k", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8651616529971523`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"83311ffe-e98b-494d-8833-968b8e5bf881"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDim", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.69610218833573*^9, 
  3.69610219861548*^9}},ExpressionUUID->"a4431840-b20c-4550-b16a-\
26e539883dd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["k", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"tb1", "-", "tb2"}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.696102193265991*^9, 3.6961021991125174`*^9}, 
   3.696377205377799*^9, 3.696528063226139*^9, 3.696663577006015*^9, 
   3.696700446463018*^9},ExpressionUUID->"b0e2b1d7-f6ce-4e05-be59-\
c16f2ed94008"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDim", "[", 
  RowBox[{"2", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.865161664771574*^9, 3.865161666519299*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"987449d5-c846-4d9f-80b9-4e30df13f875"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ta2"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["ta1", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", 
       SuperscriptBox["tb1", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ta2"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "ta2", " ", "tb1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "ta2"}], " ", "tb1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "ta2"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1", " ", "tb1"}], "-", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ta2"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ta1", " ", "tb1"}], "-", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["ta2", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", 
       SuperscriptBox["tb1", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta2", " ", "tb1"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "tb1"}], "+", 
       RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ta2"}], " ", "tb1"}], "+", 
       RowBox[{"k", " ", "ta1", " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "k"}], " ", "ta2"}], "+", 
       RowBox[{
        SuperscriptBox["ta1", "2"], " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["k", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ta2"}], " ", "tb1"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "ta2"}], "+", 
       RowBox[{
        SuperscriptBox["ta1", "2"], " ", "tb2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ta1", " ", "tb1"}], "-", 
      RowBox[{"k", " ", "ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ta1", " ", "tb1"}], "-", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ta2"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["ta1", "2"], " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", 
       SuperscriptBox["tb2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb2"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ta2"}], "+", 
      RowBox[{
       SuperscriptBox["ta1", "2"], " ", "tb2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["ta2", "2"], " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", 
       SuperscriptBox["tb2", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta2", " ", "tb2"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{
       SuperscriptBox["ta2", "2"], " ", "tb2"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.86516167377361*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"7024b0e1-44ad-45db-8293-a173e20c54be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDim", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8651616868095713`*^9, 3.8651616868660803`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"61a912a6-018b-43ac-8091-b8fcc2c4cef9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "k"}], " ", "ta1"}], "+", "ta2"}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "ta1"}], "+", 
    RowBox[{"k", " ", "ta2"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.865161688603002*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"db622b36-649f-4931-9ff2-69ee711242d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDim", "[", 
  RowBox[{"2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.865161695546898*^9, 3.865161695625255*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a7305235-20ec-4d71-aed9-76a37fadbe5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["k", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"ta1", " ", "tb1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"tb1", "-", "tb2"}], ")"}]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "tb1"}], "-", "tb2"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"tb1", "-", "tb2"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "ta1"}], "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta1", " ", "tb2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ta1", "-", 
      RowBox[{"k", " ", "ta2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", 
      RowBox[{"k", " ", "tb2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"ta1", "-", "ta2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "tb1"}], "+", "tb2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"ta2", " ", "tb2"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8651616966587467`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6caaf2c5-871e-466f-b9e9-91a25dfb2333"]
}, Open  ]],

Cell["and so on.", "Text",
 CellChangeTimes->{{3.865161719540885*^9, 
  3.865161721357997*^9}},ExpressionUUID->"a521ea45-7be8-4cab-80ba-\
05418f254efe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The refined limit", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.696078469498314*^9, 
  3.696078519496002*^9}},ExpressionUUID->"2cab0712-9d62-46c1-a3d5-\
958416d18604"],

Cell["\<\
In this Section we take the refined limit. To do this we define a general \
torus which we will use for the scaling limit. This torus send each toric \
weight to x to some power. The powers have to be chosen in such a way that \
the product of all the toric weights is a constant k, that is n1+n2+n3+n4=0\
\>", "Text",
 CellChangeTimes->{{3.6961022139374857`*^9, 3.6961022218966827`*^9}, {
  3.696102326838835*^9, 3.69610233775871*^9}, {3.696102374715914*^9, 
  3.696102440198969*^9}},ExpressionUUID->"3853f7c5-be80-4fd5-919c-\
4955bb6f1fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GeneralTorus", "[", 
   RowBox[{"n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ta1", "\[Rule]", 
     RowBox[{"x", "^", "n1"}]}], ",", 
    RowBox[{"ta2", "\[Rule]", 
     RowBox[{"x", "^", "n2"}]}], ",", 
    RowBox[{"tb1", "\[Rule]", 
     RowBox[{"x", "^", "n3"}]}], ",", 
    RowBox[{"tb2", "\[Rule]", 
     RowBox[{"x", "^", "n4"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.696075458432869*^9, 3.696075467600114*^9}, 
   3.696075521516602*^9, {3.696075566506428*^9, 
   3.6960755968263683`*^9}},ExpressionUUID->"6aa5ebb1-c153-46d8-b867-\
96a74735ac15"],

Cell["\<\
This function computes the contribution of a fixed point in the limit x->0\
\>", "Text",
 CellChangeTimes->{{3.696102470617407*^9, 
  3.696102489960446*^9}},ExpressionUUID->"9f75b993-fc6f-484f-a256-\
8d0f5ebd613b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComputeFPContributionLimit", "[", 
   RowBox[{"list_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Cancel", "[", 
      RowBox[{"ComputeFPContribution", "[", "list", "]"}], "]"}], "//.", 
     RowBox[{"GeneralTorus", "[", 
      RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4"}], "]"}]}], ",", 
    RowBox[{"x", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69607591195662*^9, 
  3.696075947251993*^9}},ExpressionUUID->"b397dc3a-62dc-40cc-9a78-\
c2402ab22a39"],

Cell["\<\
This function computes the total contribution of all the fixed points with \
fixed (d0,d1) in the scaling limit. The result is the coefficient of q0^d0 \
q1^d1 in the refined partition function\
\>", "Text",
 CellChangeTimes->{{3.696102495064869*^9, 
  3.696102546002137*^9}},ExpressionUUID->"73fa4634-b192-4159-abdd-\
c4398b5dc644"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SumOfFPwithDimLimit", "[", 
   RowBox[{
   "d0_", ",", "d1_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], "]"}],
   ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Sow", "[", 
           RowBox[{"ComputeFPContributionLimit", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"FindFPofDim", "[", 
               RowBox[{"d0", ",", "d1"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "n1", ",", "n2", ",", "n3",
              ",", "n4"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"FindFPofDim", "[", 
              RowBox[{"d0", ",", "d1"}], "]"}], "]"}]}], "}"}]}], "]"}], 
        "]"}], ",", "Null"}], "]"}], ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69607608076173*^9, 3.696076084664837*^9}, {
  3.696076204578967*^9, 3.6960762101555023`*^9}, {3.696076258668581*^9, 
  3.696076283280218*^9}},ExpressionUUID->"c75d0487-dc26-40cf-b67a-\
579867e774a5"],

Cell["For example:", "Text",
 CellChangeTimes->{{3.6961025526513*^9, 
  3.696102554042328*^9}},ExpressionUUID->"78b4bea3-e578-4897-acf6-\
ff11789b148d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SumOfFPwithDimLimit", "[", 
  RowBox[{"2", ",", "1", ",", "1000", ",", "10", ",", "10", ",", 
   RowBox[{"-", "1020"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6961025656352386`*^9, 
  3.696102577626443*^9}},ExpressionUUID->"aefe90c7-9b9a-4a18-9f02-\
9af66a37c563"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    SqrtBox["k"]]}], "-", 
  RowBox[{"2", " ", 
   SqrtBox["k"]}]}]], "Output",
 CellChangeTimes->{3.696102578229733*^9, 3.6963772058867807`*^9, 
  3.696528073915913*^9, 3.6966635871589622`*^9, 
  3.69670044701543*^9},ExpressionUUID->"1d231bbd-eae6-47ea-9390-92aa6f9176ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The full partition function", "Section",
 CellChangeTimes->{{3.696078306064847*^9, 3.6960783330128098`*^9}, {
  3.696078469498314*^9, 3.696078519496002*^9}, {3.69636574304283*^9, 
  3.696365745674749*^9}},ExpressionUUID->"7415b605-45a6-4e9b-a222-\
d69493e63780"],

Cell["\<\
Now we make a guess for the full partition function, based on the \
contributions we have computed so far. To do so we take inspiration from \
Nekrasov\[CloseCurlyQuote]s formula for K-theory DT on C^3. Basically the \
idea is that we consider the Conifold as two copies of C^3 (with different \
toric weights) with an extra contribution for the P1\
\>", "Text",
 CellChangeTimes->{{3.6963657698830233`*^9, 3.6963657734817677`*^9}, {
  3.696505280719989*^9, 3.696505294428043*^9}, {3.696505423054669*^9, 
  3.696505537919299*^9}, {3.6965055809268837`*^9, 3.696505587223082*^9}, {
  3.69650564780093*^9, 3.696505651824905*^9}, {3.865135381595549*^9, 
  3.865135381955565*^9}},ExpressionUUID->"5dbbf767-92e2-42e1-8eaa-\
06b6ccac0635"],

Cell["First we define a free energy", "Text",
 CellChangeTimes->{{3.696506395867978*^9, 
  3.696506406098103*^9}},ExpressionUUID->"e0158197-f4c5-4d57-ab5f-\
1643de12ba57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatweight", "[", 
   RowBox[{"t_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "/", "k"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]], "Input",\

 CellChangeTimes->{{3.696246842424601*^9, 
  3.696246842990106*^9}},ExpressionUUID->"9ad67677-035e-4cb7-8d91-\
879d656f42e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FConifold", "[", 
   RowBox[{
   "ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_", ",", "t4_", ",", "t5_", ",",
     "q1_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", "t4", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", "t4", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], " ", 
         "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", "t5", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", "t5", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta1", " ", "tb1"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], " ", 
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta1", " ", "tb2"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], " ", 
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta2", "/", "ta1"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta2", " ", "tb1"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], " ", 
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta2", " ", "tb2"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}], " ", 
        RowBox[{"ahatweight", "[", 
         RowBox[{
          RowBox[{"ta1", "/", "ta2"}], ",", 
          RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", "t4", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", "t4", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], " ", 
         "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", "t5", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", "t5", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q1", "+", 
       RowBox[{"1", "/", "q1"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696261196415264*^9, 3.6962612434459248`*^9}, {
   3.6962761649799232`*^9, 3.696276176994111*^9}, 3.6962762446641207`*^9, {
   3.6963486516244373`*^9, 3.696348655695751*^9}, {3.696348688609108*^9, 
   3.6963486974318333`*^9}, {3.696348831821863*^9, 3.696348857351861*^9}, {
   3.696351197085025*^9, 3.696351197483325*^9}, {3.696351277425008*^9, 
   3.696351329002294*^9}, {3.69635146266192*^9, 3.696351586815125*^9}, 
   3.696351715697976*^9, {3.696352824216737*^9, 3.696352884320984*^9}, {
   3.696353188728696*^9, 3.696353189213277*^9}, 3.696353686956688*^9, {
   3.69635375374189*^9, 3.696353756115013*^9}, 3.696353788367732*^9, {
   3.6963542431054907`*^9, 3.696354272156575*^9}, {3.6963543052015247`*^9, 
   3.696354321110531*^9}, {3.69636028981135*^9, 3.696360294384967*^9}, {
   3.696360762052897*^9, 3.69636076974063*^9}, {3.696360995840164*^9, 
   3.696361011021439*^9}, {3.696361053827677*^9, 3.696361159889638*^9}, {
   3.696361286223338*^9, 3.696361286554138*^9}, {3.696361399891124*^9, 
   3.696361477278512*^9}, 3.696361871988027*^9, {3.6963619056520987`*^9, 
   3.696361919522855*^9}, {3.696361955668722*^9, 3.6963619724059753`*^9}, {
   3.696442930816135*^9, 3.696442937277059*^9}, {3.696443159697205*^9, 
   3.6964431764869623`*^9}, {3.696443336259808*^9, 3.696443341298814*^9}, {
   3.69650597800338*^9, 3.696505982771064*^9}, {3.696506103017436*^9, 
   3.696506129362153*^9}, {3.696506166864378*^9, 3.696506167735373*^9}, 
   3.696506411724143*^9},ExpressionUUID->"338aad1e-c0ab-4b86-911e-\
03746cce2c82"],

Cell["\<\
Then we symmetrize the free energy to get the full partition function \
\>", "Text",
 CellChangeTimes->{{3.696506423803364*^9, 
  3.696506449926386*^9}},ExpressionUUID->"7f08d200-c6ee-4fb1-b144-\
d35b60f2bac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNekConifold", "[", 
   RowBox[{
   "ta1_", ",", "ta2_", ",", "tb1_", ",", "tb2_", ",", "t4_", ",", "t5_", ",",
     "q1_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"FConifold", "[", 
       RowBox[{
        RowBox[{"ta1", "^", "n"}], ",", 
        RowBox[{"ta2", "^", "n"}], ",", 
        RowBox[{"tb1", "^", "n"}], ",", 
        RowBox[{"tb2", "^", "n"}], ",", 
        RowBox[{"t4", "^", "n"}], ",", 
        RowBox[{"t5", "^", "n"}], ",", 
        RowBox[{"q1", "^", "n"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.69650617431807*^9, 
  3.696506193334509*^9}},ExpressionUUID->"4cebb22b-785c-47ae-87f3-\
94f85e8e5ac4"],

Cell["\<\
Finally we take the partition function ZNekConifold and check that each \
coefficient matches with the localization computation\
\>", "Text",
 CellChangeTimes->{{3.69650629516928*^9, 3.696506298256543*^9}, {
  3.6965063316981363`*^9, 
  3.696506356834303*^9}},ExpressionUUID->"df81d22c-33f5-49fa-be2f-\
3c766540d4f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reap", "[", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Sow", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{"ZNekConifold", "[", 
                 RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], 
                    ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], 
                    ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}]}], ",", "q1"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
              "i"}], "]"}], ",", "q1", ",", "j"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
          RowBox[{"PowerExpand", "[", 
           RowBox[{
            RowBox[{"SumOfFPwithDim", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "//.", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}]}], 
           "]"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6963637107113247`*^9, 3.696363807364853*^9}, {
   3.696363862089066*^9, 3.6963638682551107`*^9}, {3.696442939084978*^9, 
   3.696442958296892*^9}, {3.696443179322867*^9, 3.696443183368376*^9}, {
   3.69644344060198*^9, 3.6964434458961983`*^9}, 
   3.696506213214684*^9},ExpressionUUID->"338cfe91-ed34-415b-9caf-\
98010a546517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.696377499591164*^9, 3.696506315944022*^9, 
  3.696528397402811*^9, 
  3.696700748746992*^9},ExpressionUUID->"a12ca8b4-c972-4444-8b97-\
7cf8bca2a4ec"]
}, Open  ]],

Cell["\<\
This function reproduces the localization computation up to the sign of the \
variable q0. \
\>", "Text",
 CellChangeTimes->{{3.696535253979739*^9, 
  3.696535273803465*^9}},ExpressionUUID->"e4226d73-0536-4563-a718-\
5f52784ce930"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNekConifoldFull", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"ZNekConifold", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q0", " ", "q1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], "^", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q0", " ", "q1"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], 
              "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], ",", "q1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.696514247573094*^9, 3.696514250595187*^9}, {
  3.6965145149708843`*^9, 3.6965145150421352`*^9}, {3.6965146127650146`*^9, 
  3.696514625772332*^9}, {3.696515130856552*^9, 3.6965151352477627`*^9}, {
  3.69651528055191*^9, 3.696515303301035*^9}, {3.69651545505613*^9, 
  3.6965154594550037`*^9}, {3.696519097714546*^9, 3.696519099305478*^9}, {
  3.696521641152042*^9, 
  3.696521665535534*^9}},ExpressionUUID->"c5940d0f-0114-4624-9fce-\
0422280f1016"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationFullWithSign", "=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "q0"}], ")"}], "^", "i"}], " ", 
         RowBox[{"q1", "^", "j"}], "  ", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{
           RowBox[{"SumOfFPwithDim", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "//.", 
           RowBox[{"k", "\[Rule]", 
            RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.696514265980989*^9, 3.69651427534648*^9}, {
  3.6965145211699753`*^9, 3.696514522847547*^9}, {3.6965147432119207`*^9, 
  3.6965147433067102`*^9}, {3.696514811271432*^9, 3.696514832127171*^9}, {
  3.696515138249407*^9, 3.69651514158351*^9}, {3.696519025983329*^9, 
  3.696519028029908*^9}, {3.696519103497033*^9, 3.696519105547247*^9}, {
  3.6965191518641043`*^9, 3.696519152070326*^9}, {3.696521673314077*^9, 
  3.696521686297855*^9}},ExpressionUUID->"e17cd5ac-82b3-421e-8a9e-\
ab66d4fccddc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"ZNekConifoldFull", "-", "LocalizationFullWithSign"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696519070643735*^9, 3.696519081392908*^9}, {
  3.6965216920264883`*^9, 
  3.696521695354418*^9}},ExpressionUUID->"a94c17ae-4112-40bd-8dd6-\
ef93838d71ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.696521994083488*^9, 3.696528723961833*^9, 
  3.696701036240424*^9},ExpressionUUID->"37ee7491-9807-4914-8b7e-\
39225c9c32f1"]
}, Open  ]],

Cell["\<\
To obtain precisely the localization computation we change variable p0 -> -q0 \
at the end of the series expansion\
\>", "Text",
 CellChangeTimes->{{3.69653529241716*^9, 
  3.696535350257845*^9}},ExpressionUUID->"0b883ec9-2e88-4c4a-84a4-\
4e7c2ef88665"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNekConifoldFullWithSign", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"ZNekConifold", "[", 
          RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p0", " ", "q1"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p0", " ", "q1"}], ")"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], 
               "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}], ",", "q1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "//.", 
    RowBox[{"p0", "\[Rule]", 
     RowBox[{"-", "q0"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696514247573094*^9, 3.696514250595187*^9}, {
  3.6965145149708843`*^9, 3.6965145150421352`*^9}, {3.6965146127650146`*^9, 
  3.696514625772332*^9}, {3.696515130856552*^9, 3.6965151352477627`*^9}, {
  3.69651528055191*^9, 3.696515303301035*^9}, {3.69651545505613*^9, 
  3.6965154594550037`*^9}, {3.696519097714546*^9, 3.696519099305478*^9}, {
  3.696519196987075*^9, 3.696519197033559*^9}, {3.696519648087513*^9, 
  3.6965196877760963`*^9}, {3.6965199069789953`*^9, 3.696519947763872*^9}, {
  3.696520439154399*^9, 3.696520450873486*^9}, {3.6965217001534357`*^9, 
  3.6965217248558617`*^9}},ExpressionUUID->"2e5ca00b-217c-4194-b484-\
1794d839ad7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationFull", "=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
         RowBox[{"q1", "^", "j"}], "  ", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{
           RowBox[{"SumOfFPwithDim", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "//.", 
           RowBox[{"k", "\[Rule]", 
            RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.696514265980989*^9, 3.69651427534648*^9}, {
  3.6965145211699753`*^9, 3.696514522847547*^9}, {3.6965147432119207`*^9, 
  3.6965147433067102`*^9}, {3.696514811271432*^9, 3.696514832127171*^9}, {
  3.696515138249407*^9, 3.69651514158351*^9}, {3.696519025983329*^9, 
  3.696519028029908*^9}, {3.696519103497033*^9, 3.696519105547247*^9}, {
  3.6965191518641043`*^9, 3.696519152070326*^9}, {3.6965192001250134`*^9, 
  3.696519200167405*^9}, {3.696519640470738*^9, 3.6965196574143333`*^9}, {
  3.69651995030184*^9, 3.6965199521074753`*^9}, {3.696521728376252*^9, 
  3.6965217356880093`*^9}},ExpressionUUID->"0837c642-4b6d-454e-8ed6-\
d702561ddb6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"ZNekConifoldFullWithSign", "-", "LocalizationFull"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696519070643735*^9, 3.696519081392908*^9}, {
  3.696519203688093*^9, 3.696519205159903*^9}, {3.6965217424581833`*^9, 
  3.696521746609891*^9}},ExpressionUUID->"023b66e8-ca16-48a2-b16d-\
771545fcae94"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.696522312641687*^9, 3.6965290274410267`*^9, 
  3.696701331271215*^9},ExpressionUUID->"a40a4e92-b23e-4115-8ce9-\
e65d343aad86"]
}, Open  ]],

Cell["\<\
Another possibility is to define the variable so that we only get positive \
coefficients, by changing the sign of q1\
\>", "Text",
 CellChangeTimes->{{3.696665778459969*^9, 
  3.6966658150997257`*^9}},ExpressionUUID->"882f3788-ba46-4d25-a395-\
94352c0d6ba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNekConifoldFullSignq1", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"ZNekConifold", "[", 
         RowBox[{"ta1", ",", "ta2", ",", "tb1", ",", "tb2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q0", " ", "q1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], "^", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"q0", " ", "q1"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}], ")"}], 
              "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], ",", 
          RowBox[{"-", "q1"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.696514247573094*^9, 3.696514250595187*^9}, {
  3.6965145149708843`*^9, 3.6965145150421352`*^9}, {3.6965146127650146`*^9, 
  3.696514625772332*^9}, {3.696515130856552*^9, 3.6965151352477627`*^9}, {
  3.69651528055191*^9, 3.696515303301035*^9}, {3.69651545505613*^9, 
  3.6965154594550037`*^9}, {3.696519097714546*^9, 3.696519099305478*^9}, {
  3.696521641152042*^9, 3.696521665535534*^9}, {3.6966658186282*^9, 
  3.696665823492229*^9}},ExpressionUUID->"f4a5cb40-7ee0-40c1-8c28-\
39e29d25eb92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationFullWithSignq1", "=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "q1"}], ")"}], "^", "j"}], "  ", 
         RowBox[{"PowerExpand", "[", 
          RowBox[{
           RowBox[{"SumOfFPwithDim", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "//.", 
           RowBox[{"k", "\[Rule]", 
            RowBox[{"ta1", " ", "ta2", " ", "tb1", " ", "tb2"}]}]}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.696514265980989*^9, 3.69651427534648*^9}, {
  3.6965145211699753`*^9, 3.696514522847547*^9}, {3.6965147432119207`*^9, 
  3.6965147433067102`*^9}, {3.696514811271432*^9, 3.696514832127171*^9}, {
  3.696515138249407*^9, 3.69651514158351*^9}, {3.696519025983329*^9, 
  3.696519028029908*^9}, {3.696519103497033*^9, 3.696519105547247*^9}, {
  3.6965191518641043`*^9, 3.696519152070326*^9}, {3.696521673314077*^9, 
  3.696521686297855*^9}, {3.6966658274599867`*^9, 
  3.696665834275876*^9}},ExpressionUUID->"0ebd1d31-14a6-4990-b5d3-\
585d4d2506e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"ZNekConifoldFullSignq1", "-", "LocalizationFullWithSignq1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696519070643735*^9, 3.696519081392908*^9}, {
  3.6965216920264883`*^9, 3.696521695354418*^9}, {3.696665840693746*^9, 
  3.696665843717758*^9}},ExpressionUUID->"6230b35f-8f90-4c55-ba4f-\
60e7e0b14f16"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6966661754922523`*^9, 
  3.696701629924767*^9},ExpressionUUID->"549630fe-a24c-47d7-be50-\
eadd0d93ffb9"]
}, Open  ]],

Cell["\<\
Now we look at refined and unrefined limits. First we write down the \
cohomological partition function, as computed by Szendroi. It is the product \
of two MacMahon factors with a Kahler moduli dependent factor\
\>", "Text",
 CellChangeTimes->{{3.696521623270208*^9, 3.6965216281647463`*^9}, {
  3.69652216463056*^9, 3.6965221718381557`*^9}, {3.6965285841172237`*^9, 
  3.6965286320483017`*^9}, {3.8651353872299623`*^9, 
  3.865135387757299*^9}},ExpressionUUID->"b0e421a9-265e-4a90-84f5-\
1f4e492ea4da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zcon", "[", 
   RowBox[{"q0_", ",", "q1_", ",", "N_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"q0", "^", "k"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "q1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}]}], ")"}], "^", "k"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"q0", "^", "k"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "q1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}]}]}]}], ")"}], "^", "k"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "q0"}], " ", "q1"}], ")"}], "^", "k"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "k"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], "^", 
    "2"}]}]}]], "Input",
 CellChangeTimes->{{3.695134407328931*^9, 3.695134407990354*^9}, {
  3.695134541217594*^9, 3.695134554047367*^9}, {3.695134596614175*^9, 
  3.6951346067089167`*^9}, {3.695134723861784*^9, 3.695134817572028*^9}, {
  3.695136012368408*^9, 3.695136012840952*^9}, {3.695136818560645*^9, 
  3.695136818807755*^9}, {3.695995781484906*^9, 3.69599578228251*^9}, {
  3.696175477427923*^9, 3.696175481115856*^9}, {3.6962439469859667`*^9, 
  3.696243947702757*^9}},ExpressionUUID->"6f722ab1-8ba2-40e6-b209-\
055ebb611a63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Zcon", "[", 
        RowBox[{"q0", ",", "q1", ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.695135947273396*^9, {3.6965291450287046`*^9, 3.69652916191856*^9}, {
   3.6965293958901377`*^9, 
   3.696529403328588*^9}},ExpressionUUID->"95f5cbc5-dbde-40e3-a0ce-\
cff1187599c9"],

Cell[BoxData[
 RowBox[{"1", "+", "q0", "-", 
  RowBox[{"2", " ", "q0", " ", "q1"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", "q1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q0", "3"], " ", "q1"}], "+", 
  RowBox[{"q0", " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"44", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}]}]], "Output",
 CellChangeTimes->{{3.6965291354396276`*^9, 3.696529162216969*^9}, 
   3.696529403967815*^9, 
   3.696701630022719*^9},ExpressionUUID->"9725b24c-8635-45d4-8124-\
3cfd95eb63b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "+", 
   RowBox[{"Total", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
        RowBox[{"q1", "^", "j"}], " ", 
        RowBox[{"SumOfFPwithDimLimit", "[", 
         RowBox[{"i", ",", "j", ",", "1000", ",", "10", ",", "10", ",", 
          RowBox[{"-", "1020"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}]}], "//.", 
  RowBox[{"k", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.696508798156025*^9, 3.696508829748168*^9}, {
  3.696508916200828*^9, 3.69650896381675*^9}, {3.696509003127708*^9, 
  3.696509004958487*^9}, {3.696509472168909*^9, 3.6965095017273703`*^9}, {
  3.696529186500968*^9, 
  3.6965291892040977`*^9}},ExpressionUUID->"6505e058-7ff3-4d8c-a2ea-\
d4bccf4e9312"],

Cell[BoxData[
 RowBox[{"1", "+", "q0", "-", 
  RowBox[{"2", " ", "q0", " ", "q1"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", "q1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q0", "3"], " ", "q1"}], "+", 
  RowBox[{"q0", " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"44", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}]}]], "Output",
 CellChangeTimes->{{3.696508816952454*^9, 3.696508830560144*^9}, {
   3.696508947271421*^9, 3.6965089656122217`*^9}, 3.696509033921962*^9, {
   3.69650948345198*^9, 3.696509513199257*^9}, 3.6965290549238787`*^9, 
   3.696529392573113*^9, 
   3.6967018558062572`*^9},ExpressionUUID->"b7ce3fa5-e7e9-4118-8ffc-\
7208ba2b7795"]
}, Open  ]],

Cell["The two series are the same up to q0^4 q1^4 terms", "Text",
 CellChangeTimes->{{3.6965292826963577`*^9, 
  3.6965292954460783`*^9}},ExpressionUUID->"321a0475-a234-4bf4-b5e8-\
e783cd8dba01"],

Cell["\<\
Now we look at the refined limit. It has the following form, where we call L \
the refinement/motivic parameter. The choice of refinement depends on two \
variables, epsilon and delta\
\>", "Text",
 CellChangeTimes->{{3.6965296025245333`*^9, 3.69652962566922*^9}, {
  3.6965296882646303`*^9, 3.696529719350576*^9}, {3.6965298399066753`*^9, 
  3.696529866255559*^9}},ExpressionUUID->"9387321e-20b4-4e60-8bdb-\
c1458fcce4ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Zre", "[", 
   RowBox[{"a0_", ",", "a1_", ",", "y0_", ",", "y1_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"L", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a0"}], "/", "2"}], "+", 
          RowBox[{"1", "/", "2"}], "+", "j"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
       RowBox[{"y1", "^", "a1"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zim", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "y0_", ",", "y1_", ",", "epsilon_", ",", 
    "delta_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "epsilon", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "delta", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}]}]}], " ", ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.675686151987041*^9, 3.6756863061871643`*^9}, {
  3.675686346746666*^9, 3.675686377404379*^9}, {3.6756864371507063`*^9, 
  3.675686439494792*^9}, {3.675687554738285*^9, 3.6756875573543262`*^9}, {
  3.675707821620995*^9, 3.6757078404210043`*^9}, {3.676207007581489*^9, 
  3.6762070223435907`*^9}},ExpressionUUID->"7354df8c-afff-47f9-ad00-\
0e26a3753703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zmot", "[", 
   RowBox[{"y0_", ",", "y1_", ",", "N_", ",", "epsilon_", ",", "delta_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Zre", "[", 
      RowBox[{"i", ",", 
       RowBox[{"i", "-", "1"}], ",", "y0", ",", "y1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Zre", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", "y0", ",", "y1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], " ", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"Zim", "[", 
      RowBox[{
      "i", ",", "i", ",", "y0", ",", "y1", ",", "epsilon", ",", "delta"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.675686453536471*^9, 3.6756865329398413`*^9}, {
  3.676207029741981*^9, 
  3.676207050654202*^9}},ExpressionUUID->"bb119b6b-f0d9-419c-915a-\
ae1282cf1898"],

Cell["Our refined limit corresponds to epsilon=0 and delta=1", "Text",
 CellChangeTimes->{{3.69653496939736*^9, 
  3.696534980276102*^9}},ExpressionUUID->"29da42a7-c171-418c-b547-\
8beb52ed27cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Zmot", "[", 
        RowBox[{"q0", ",", "q1", ",", "5", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696529755290697*^9, 3.6965297572174253`*^9}, {
  3.696530129558288*^9, 3.69653013463089*^9}, {3.6965314000842524`*^9, 
  3.696531403650241*^9}, {3.696531533585071*^9, 
  3.6965315551988564`*^9}},ExpressionUUID->"c4275180-17bd-414b-bc78-\
53f26dbc2c36"],

Cell[BoxData[
 RowBox[{"1", "+", "q0", "-", 
  FractionBox[
   RowBox[{"q0", " ", "q1"}], 
   SqrtBox["L"]], "-", 
  RowBox[{
   SqrtBox["L"], " ", "q0", " ", "q1"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", "q1"}], 
   SqrtBox["L"]], "-", 
  RowBox[{"2", " ", 
   SqrtBox["L"], " ", 
   SuperscriptBox["q0", "2"], " ", "q1"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q0", "3"], " ", "q1"}], 
   SqrtBox["L"]], "-", 
  RowBox[{
   SqrtBox["L"], " ", 
   SuperscriptBox["q0", "3"], " ", "q1"}], "+", 
  RowBox[{"q0", " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", 
    SuperscriptBox["q1", "2"]}], "L"], "+", 
  RowBox[{"2", " ", "L", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "2"]}], "L"], "+", 
  RowBox[{"4", " ", "L", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "2"]}], "L"], "+", 
  RowBox[{"2", " ", "L", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["L"]], "-", 
  RowBox[{"2", " ", 
   SqrtBox["L"], " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SuperscriptBox["L", 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["L"]], "-", 
  RowBox[{"9", " ", 
   SqrtBox["L"], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["L", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SuperscriptBox["L", 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["L"]], "-", 
  RowBox[{"15", " ", 
   SqrtBox["L"], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["L", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "4"]}], "L"], "+", 
  RowBox[{"4", " ", "L", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"26", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "4"]}], 
   SuperscriptBox["L", "2"]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "4"]}], "L"], "+", 
  RowBox[{"18", " ", "L", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["L", "2"], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.696529757685103*^9, 3.696530135098518*^9, 3.696531404424981*^9, {
   3.696531535704781*^9, 3.6965315558767557`*^9}, 
   3.6967018559598846`*^9},ExpressionUUID->"40974cfa-d387-4a98-a9aa-\
1875c1c14e30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
       RowBox[{"q1", "^", "j"}], " ", 
       RowBox[{"SumOfFPwithDimLimit", "[", 
        RowBox[{"i", ",", "j", ",", "1000", ",", "10", ",", "10", ",", 
         RowBox[{"-", "1020"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.696529831836742*^9},ExpressionUUID->"1cadba3a-b5c9-4b1a-9e6e-\
205f95d90b6a"],

Cell[BoxData[
 RowBox[{"1", "+", "q0", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["k"]]}], "-", 
     SqrtBox["k"]}], ")"}], " ", "q0", " ", "q1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SqrtBox["k"]]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["k"]}]}], ")"}], " ", 
   SuperscriptBox["q0", "2"], " ", "q1"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["k"]]}], "-", 
     SqrtBox["k"]}], ")"}], " ", 
   SuperscriptBox["q0", "3"], " ", "q1"}], "+", 
  RowBox[{"q0", " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", 
     FractionBox["2", "k"], "+", 
     RowBox[{"2", " ", "k"}]}], ")"}], " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "+", 
     FractionBox["4", "k"], "+", 
     RowBox[{"4", " ", "k"}]}], ")"}], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "+", 
     FractionBox["2", "k"], "+", 
     RowBox[{"2", " ", "k"}]}], ")"}], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SqrtBox["k"]]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["k"]}]}], ")"}], " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", 
       SuperscriptBox["k", 
        RowBox[{"3", "/", "2"}]]]}], "-", 
     FractionBox["9", 
      SqrtBox["k"]], "-", 
     RowBox[{"9", " ", 
      SqrtBox["k"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["k", 
       RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", 
       SuperscriptBox["k", 
        RowBox[{"3", "/", "2"}]]]}], "-", 
     FractionBox["15", 
      SqrtBox["k"]], "-", 
     RowBox[{"15", " ", 
      SqrtBox["k"]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["k", 
       RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "+", 
     FractionBox["4", "k"], "+", 
     RowBox[{"4", " ", "k"}]}], ")"}], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"26", "+", 
     FractionBox["5", 
      SuperscriptBox["k", "2"]], "+", 
     FractionBox["18", "k"], "+", 
     RowBox[{"18", " ", "k"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["k", "2"]}]}], ")"}], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}]}]], "Output",
 CellChangeTimes->{3.6965300354102983`*^9, 
  3.696701919443554*^9},ExpressionUUID->"4063b787-164c-49a2-a30a-\
88d6423db729"]
}, Open  ]],

Cell["We check that they are the same with k <---> L", "Text",
 CellChangeTimes->{{3.696531587498086*^9, 
  3.696531602384726*^9}},ExpressionUUID->"49eeb4ca-5884-4c05-87cb-\
70a5343622dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"Total", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
         RowBox[{"q1", "^", "j"}], " ", 
         RowBox[{"SumOfFPwithDimLimit", "[", 
          RowBox[{"i", ",", "j", ",", "1000", ",", "10", ",", "10", ",", 
           RowBox[{"-", "1020"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], "-", 
    RowBox[{"Expand", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Zmot", "[", 
           RowBox[{"q0", ",", "q1", ",", "5", ",", "0", ",", "1"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}]}], "//.", 
   RowBox[{"L", "\[Rule]", "k"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696531611891449*^9, 
  3.6965316434772243`*^9}},ExpressionUUID->"21267b55-5cc6-4d59-905f-\
8699df1319a5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.696531752320807*^9, 
  3.696701983032381*^9},ExpressionUUID->"1fbf4efe-6053-47f5-a35a-\
5f986bd6146a"]
}, Open  ]],

Cell["\<\
Finally we can write the refined partition function in a more compact form, \
by taking the refined limit directly on the full K-theoretical partition \
function\
\>", "Text",
 CellChangeTimes->{{3.6967033081679697`*^9, 
  3.696703330574202*^9}},ExpressionUUID->"af5e703c-4222-4fe2-9be5-\
fcbeaa65e7d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", "k", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", "k", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], " ", 
           "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"(", "k", ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"(", "k", ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta1", " ", "tb1"}], ",", "k"}], "]"}], " ", 
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta1", " ", "tb2"}], ",", "k"}], "]"}], " ", 
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta2", "/", "ta1"}], ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta2", " ", "tb1"}], ",", "k"}], "]"}], " ", 
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta2", " ", "tb2"}], ",", "k"}], "]"}], " ", 
          RowBox[{"ahatweight", "[", 
           RowBox[{
            RowBox[{"ta1", "/", "ta2"}], ",", "k"}], "]"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", "k", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                RowBox[{
                 RowBox[{"(", "k", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], " ", 
           "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"(", "k", ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"q0", " ", "q1"}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"(", "k", ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q1", "+", 
         RowBox[{"1", "/", "q1"}]}], ")"}]}]}], "]"}], "//.", 
    RowBox[{"GeneralTorus", "[", 
     RowBox[{"1000", ",", "10", ",", "10", ",", 
      RowBox[{"-", "1020"}]}], "]"}]}], ",", 
   RowBox[{"x", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696702236892672*^9, 3.696702296852551*^9}, {
  3.696702393095563*^9, 
  3.696702411820972*^9}},ExpressionUUID->"b2cd2473-34ae-4dac-b8a1-\
f5b6205da4e2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q0", " ", 
    RowBox[{"(", 
     RowBox[{"q1", "+", 
      RowBox[{"k", " ", "q1"}], "-", 
      RowBox[{
       SqrtBox["k"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q1", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox["k"], "-", 
      RowBox[{"q0", " ", "q1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["k"], " ", "q0", " ", "q1"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.696703353291773*^9},ExpressionUUID->"a5a8ba7f-3df8-4e25-91ab-\
de4a3e1b0b67"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Frefined", "[", 
   RowBox[{"q0_", ",", "q1_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"q0", " ", 
     RowBox[{"(", 
      RowBox[{"q1", "+", 
       RowBox[{"k", " ", "q1"}], "-", 
       RowBox[{
        SqrtBox["k"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q1", "2"]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["k"], "-", 
       RowBox[{"q0", " ", "q1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SqrtBox["k"], " ", "q0", " ", "q1"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.696702795552896*^9, 3.696702807565734*^9}, {
  3.6967033507281446`*^9, 
  3.696703351142818*^9}},ExpressionUUID->"2228639d-fc4c-40bd-877b-\
4af9f437d653"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zrefined", "[", 
   RowBox[{"q0_", ",", "q1_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"Frefined", "[", 
       RowBox[{
        RowBox[{"q0", "^", "n"}], ",", 
        RowBox[{"q1", "^", "n"}], ",", 
        RowBox[{"k", "^", "n"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696702847172662*^9, 3.696702881002491*^9}, {
  3.696703368590829*^9, 
  3.696703372854621*^9}},ExpressionUUID->"da00ff8a-b26a-49c9-a9d2-\
6d8a3ff8f71e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Zrefined", "[", 
         RowBox[{
          RowBox[{"-", "q0"}], ",", "q1", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6967029011016827`*^9, 3.69670292766556*^9}, {
   3.6967029667474937`*^9, 3.696703004651127*^9}, 3.696703053336257*^9, 
   3.696703086967146*^9, 3.696703118975582*^9, {3.6967033782716713`*^9, 
   3.696703384302001*^9}},ExpressionUUID->"28a16d5a-fd16-4fe6-afd6-\
a702b59a2c72"],

Cell[BoxData[
 RowBox[{"1", "+", "q0", "-", 
  FractionBox[
   RowBox[{"q0", " ", "q1"}], 
   SqrtBox["k"]], "-", 
  RowBox[{
   SqrtBox["k"], " ", "q0", " ", "q1"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", "q1"}], 
   SqrtBox["k"]], "-", 
  RowBox[{"2", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["q0", "2"], " ", "q1"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q0", "3"], " ", "q1"}], 
   SqrtBox["k"]], "-", 
  RowBox[{
   SqrtBox["k"], " ", 
   SuperscriptBox["q0", "3"], " ", "q1"}], "+", 
  RowBox[{"q0", " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", 
    SuperscriptBox["q1", "2"]}], "k"], "+", 
  RowBox[{"2", " ", "k", " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "2"]}], "k"], "+", 
  RowBox[{"4", " ", "k", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "2"]}], "k"], "+", 
  RowBox[{"2", " ", "k", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q0", "2"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"2", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["q0", "2"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"9", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "3"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"15", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q0", "3"], " ", 
    SuperscriptBox["q1", "4"]}], "k"], "+", 
  RowBox[{"4", " ", "k", " ", 
   SuperscriptBox["q0", "3"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"26", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "4"]}], 
   SuperscriptBox["k", "2"]], "+", 
  FractionBox[
   RowBox[{"18", " ", 
    SuperscriptBox["q0", "4"], " ", 
    SuperscriptBox["q1", "4"]}], "k"], "+", 
  RowBox[{"18", " ", "k", " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["k", "2"], " ", 
   SuperscriptBox["q0", "4"], " ", 
   SuperscriptBox["q1", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.696703385626154*^9},ExpressionUUID->"9c2347ed-b67c-46a4-ad28-\
a010ccb0e2ef"]
}, Open  ]],

Cell["Which indeed agrees with the previous formulae", "Text",
 CellChangeTimes->{{3.6967035748673143`*^9, 
  3.696703585561789*^9}},ExpressionUUID->"954227d7-a997-4422-81ae-\
2b5562b51036"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"1", "+", 
   RowBox[{"Total", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "q0", ")"}], "^", "i"}], " ", 
        RowBox[{"q1", "^", "j"}], " ", 
        RowBox[{"SumOfFPwithDimLimit", "[", 
         RowBox[{"i", ",", "j", ",", "1000", ",", "10", ",", "10", ",", 
          RowBox[{"-", "1020"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], "-", 
   
   RowBox[{"Expand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"ZrefPROVA", "[", 
           RowBox[{
            RowBox[{"-", "q0"}], ",", "q1", ",", "k"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q0", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696703404563533*^9, 
  3.696703451541553*^9}},ExpressionUUID->"4f9f08ba-dc49-4778-8e96-\
aa088abca72e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6967035179463654`*^9},ExpressionUUID->"6e4bea60-84be-4bdd-b7a0-\
e737ba1464e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 620},
WindowMargins->{{50, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 185, 3, 160, "Title",ExpressionUUID->"8356c155-3e36-40e3-b7c5-368e795e6219"],
Cell[CellGroupData[{
Cell[790, 29, 183, 3, 69, "Chapter",ExpressionUUID->"25667a35-9132-46ed-9111-d76d236aced5"],
Cell[976, 34, 3008, 51, 520, "Text",ExpressionUUID->"26b185d2-3cc3-467b-b515-7ee002c70552"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4021, 90, 242, 4, 69, "Chapter",ExpressionUUID->"453082bd-6e5f-4e9d-8adc-ff3f3018bd98"],
Cell[CellGroupData[{
Cell[4288, 98, 381, 7, 73, "Input",ExpressionUUID->"a30b17fe-aa10-4f38-aaea-dcbec16d1b11"],
Cell[CellGroupData[{
Cell[4694, 109, 219, 4, 24, "Print",ExpressionUUID->"e4cb3846-97e6-4c38-b8bb-db54240b8f14"],
Cell[4916, 115, 389, 10, 24, "Print",ExpressionUUID->"9e1de29c-67b5-47a4-8434-06e461e0563d"],
Cell[5308, 127, 449, 10, 24, "Print",ExpressionUUID->"df408e7e-7490-446d-9cc4-a449aa8a9b1c"],
Cell[5760, 139, 185, 3, 24, "Print",ExpressionUUID->"fc2974ac-55bd-4f4c-8102-4070fbcbf7f7"],
Cell[5948, 144, 185, 3, 24, "Print",ExpressionUUID->"981779bd-a3c0-490f-bac2-2a8ccfb718eb"],
Cell[6136, 149, 181, 3, 24, "Print",ExpressionUUID->"76dc591c-7f5a-412f-860f-19cff9dbf40c"],
Cell[6320, 154, 181, 3, 24, "Print",ExpressionUUID->"9625a0c8-6131-4be6-a185-dd2edab6596f"],
Cell[6504, 159, 176, 2, 24, "Print",ExpressionUUID->"0464c2da-88a3-4a90-b8ac-11ed015f32dd"],
Cell[6683, 163, 173, 3, 24, "Print",ExpressionUUID->"b17cfcca-06fd-42ee-8b90-dd157b08556e"],
Cell[6859, 168, 176, 3, 24, "Print",ExpressionUUID->"bf5852b0-3599-43f0-a781-1868c14a5ce2"],
Cell[7038, 173, 183, 3, 24, "Print",ExpressionUUID->"4ecce228-e449-4419-b241-1bd48c89496b"],
Cell[7224, 178, 178, 3, 24, "Print",ExpressionUUID->"3c7f6505-b7bc-423a-a1c3-c67197a7fae0"],
Cell[7405, 183, 181, 3, 24, "Print",ExpressionUUID->"c0dd7161-ac0d-443a-b700-8d793e1555fb"],
Cell[7589, 188, 179, 3, 24, "Print",ExpressionUUID->"f5c179cb-9651-42ab-806e-613dc2c1441c"],
Cell[7771, 193, 176, 3, 24, "Print",ExpressionUUID->"9960f8cf-735c-4376-9a28-ae97f1f58de2"],
Cell[7950, 198, 178, 3, 24, "Print",ExpressionUUID->"bd966e1a-a608-4c12-acf5-2e2fc603e7aa"],
Cell[8131, 203, 188, 3, 24, "Print",ExpressionUUID->"d4c0c06f-bba8-474e-a4ac-ec7640f2d213"],
Cell[8322, 208, 188, 3, 24, "Print",ExpressionUUID->"487522e0-2729-40f0-8b9f-d3afa909947f"],
Cell[8513, 213, 187, 3, 24, "Print",ExpressionUUID->"a94aebf9-e6f8-4807-8220-0ec23d91f687"],
Cell[8703, 218, 178, 3, 24, "Print",ExpressionUUID->"b7e11719-6403-4ba9-9f0d-b45b8af64f8f"],
Cell[8884, 223, 180, 3, 24, "Print",ExpressionUUID->"637c4a8b-0a8c-4b64-99f4-3bb298ba5407"],
Cell[9067, 228, 177, 3, 24, "Print",ExpressionUUID->"9eb127ad-f950-4e24-a5b8-e349c782cd24"],
Cell[9247, 233, 178, 3, 24, "Print",ExpressionUUID->"47c4afb2-9728-4ae7-9d3a-1bd816a5f911"],
Cell[9428, 238, 176, 3, 24, "Print",ExpressionUUID->"e6394d1a-c357-41ab-a854-9aa967326117"],
Cell[9607, 243, 176, 3, 24, "Print",ExpressionUUID->"68f02009-733a-44b5-9e20-cc1e368778b6"],
Cell[9786, 248, 182, 3, 24, "Print",ExpressionUUID->"86d76241-9ea8-4ace-9534-1cffd004e99d"],
Cell[9971, 253, 193, 3, 24, "Print",ExpressionUUID->"f1e52291-6304-4755-a5d8-e8b828bad847"],
Cell[10167, 258, 193, 3, 24, "Print",ExpressionUUID->"23318709-51fe-4f06-89a1-1c8a5c18dca1"],
Cell[10363, 263, 175, 2, 24, "Print",ExpressionUUID->"55467a0b-4b01-4c5b-8a8b-6085f9d173db"],
Cell[10541, 267, 377, 8, 24, "Print",ExpressionUUID->"242c4115-620f-4b48-89ac-e863c9e62ba3"],
Cell[10921, 277, 176, 3, 24, "Print",ExpressionUUID->"a2e72a2d-a51e-47ab-97a0-e8e515650531"],
Cell[11100, 282, 179, 3, 24, "Print",ExpressionUUID->"fa98908a-d546-4775-ae44-1eb28b268077"],
Cell[11282, 287, 177, 3, 24, "Print",ExpressionUUID->"2d5527b1-971d-4ec1-9423-a2d401979420"],
Cell[11462, 292, 1560, 54, 857, "Print",ExpressionUUID->"0c22525f-6f04-4094-8685-b4fca1ef4b37"],
Cell[13025, 348, 192, 2, 24, "Print",ExpressionUUID->"4d87f7e0-142a-4a88-83d8-33fd72888d91"],
Cell[13220, 352, 12640, 272, 55, "Print",ExpressionUUID->"4812b0b3-349f-4266-8899-6c20fa16eb35"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25909, 630, 249, 4, 67, "Section",ExpressionUUID->"cb25dfab-1dbc-4c0d-8163-17343eeaa7a9"],
Cell[26161, 636, 570, 10, 81, "Text",ExpressionUUID->"99c0af3e-20b6-420e-a706-327dac15e0ba"],
Cell[26734, 648, 306, 6, 30, "Input",ExpressionUUID->"4f051a27-5381-4a2f-8c7f-7122521ccdc1"],
Cell[27043, 656, 183, 3, 30, "Input",ExpressionUUID->"8c05913f-fc4d-4041-aee5-2eea5b106228"],
Cell[CellGroupData[{
Cell[27251, 663, 394, 10, 52, "Input",ExpressionUUID->"f83335fe-a1fa-460d-8cdb-424377e0e884"],
Cell[27648, 675, 201, 5, 34, "Output",ExpressionUUID->"03662939-1315-432f-9682-d4e099687d97"],
Cell[27852, 682, 199, 5, 34, "Output",ExpressionUUID->"db4593b2-0071-47f4-afeb-023977c92ef4"]
}, Open  ]],
Cell[28066, 690, 296, 7, 30, "Input",ExpressionUUID->"fdf9df38-e8c2-4501-a6ff-5f85cc14f12a"],
Cell[28365, 699, 1116, 28, 94, "Input",ExpressionUUID->"a6d33495-f455-4945-b38e-456cd9f0fdbe"],
Cell[29484, 729, 1043, 27, 94, "Input",ExpressionUUID->"c7f80cfd-8eac-42e3-9221-cda80e12c632"],
Cell[30530, 758, 1071, 27, 94, "Input",ExpressionUUID->"52cf7b18-261e-4139-9f30-af2e2b54bdde"],
Cell[31604, 787, 1138, 28, 94, "Input",ExpressionUUID->"b7a4eb62-eebc-4f09-a292-4ad9266b266a"],
Cell[32745, 817, 1114, 28, 94, "Input",ExpressionUUID->"dd589095-134e-43ab-9825-6752eed3d95b"],
Cell[33862, 847, 1019, 27, 94, "Input",ExpressionUUID->"605e18e2-4d25-43e9-abf2-304329fc830e"],
Cell[34884, 876, 1071, 27, 94, "Input",ExpressionUUID->"ac836ecd-d98f-464a-96d3-f38ea8acc321"],
Cell[35958, 905, 1070, 27, 94, "Input",ExpressionUUID->"665bb42c-1cd3-4be0-9495-973d0d0df813"],
Cell[37031, 934, 943, 26, 94, "Input",ExpressionUUID->"4e0ee751-25c8-490a-9d62-92c8eb63728d"],
Cell[37977, 962, 599, 16, 30, "Input",ExpressionUUID->"e1b58365-61a8-41bb-b5e9-8f8d6f91286b"],
Cell[38579, 980, 488, 9, 81, "Text",ExpressionUUID->"441c21ec-0757-48d2-933d-01f642ddd42d"],
Cell[39070, 991, 481, 9, 58, "Text",ExpressionUUID->"d0275537-910b-4b7a-a81c-60d07c3e096c"],
Cell[39554, 1002, 1075, 28, 73, "Input",ExpressionUUID->"062ee4d2-bead-404a-8a6f-32941068a296"],
Cell[40632, 1032, 429, 10, 30, "Input",ExpressionUUID->"f917be55-9eab-465b-b2b0-30630b8a5395"],
Cell[41064, 1044, 1708, 41, 199, "Input",ExpressionUUID->"d959057a-882f-48df-9a87-24203073b3b7"],
Cell[42775, 1087, 254, 6, 35, "Text",ExpressionUUID->"e91da2fa-2a72-444c-9da4-82d6ba61ad21"],
Cell[43032, 1095, 1454, 34, 136, "Input",ExpressionUUID->"a7705dd1-f05f-4c28-a7a7-a4fc01f935bb"],
Cell[44489, 1131, 228, 5, 35, "Text",ExpressionUUID->"ee2e305b-b702-4941-a331-25ee1061636e"],
Cell[44720, 1138, 284, 6, 30, "Input",ExpressionUUID->"49896190-9231-40f3-a2e2-729df4d5e27e"],
Cell[45007, 1146, 356, 7, 30, "Input",ExpressionUUID->"3c3fc098-0755-4f66-9a84-75604a0be92f"],
Cell[45366, 1155, 357, 7, 30, "Input",ExpressionUUID->"ff60982e-f9a2-48d6-94b0-c10595e09cde"],
Cell[45726, 1164, 356, 7, 30, "Input",ExpressionUUID->"1a84c536-7a57-4168-a085-f8624c8f9eba"],
Cell[46085, 1173, 355, 7, 30, "Input",ExpressionUUID->"faf5b0ee-ae8e-437e-8be9-a6a34481b248"],
Cell[46443, 1182, 358, 7, 30, "Input",ExpressionUUID->"d6f44fb3-50e7-4817-bea7-db83075b18cb"],
Cell[46804, 1191, 356, 7, 30, "Input",ExpressionUUID->"20cd6c38-95c3-41bb-919e-62a860e6cd5f"],
Cell[47163, 1200, 386, 8, 30, "Input",ExpressionUUID->"2a6b6317-2c2b-47ea-8dae-a7a4bf2f8b63"],
Cell[47552, 1210, 384, 8, 30, "Input",ExpressionUUID->"ae52b694-324d-46fa-9139-b122034cfcf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47973, 1223, 246, 4, 67, "Section",ExpressionUUID->"71ea313b-f2f9-4ba3-bb20-f36dc9d3d599"],
Cell[48222, 1229, 340, 7, 58, "Text",ExpressionUUID->"883b6680-3efb-4d8a-8206-350780b5985b"],
Cell[CellGroupData[{
Cell[48587, 1240, 1173, 30, 94, "Input",ExpressionUUID->"7c01d111-053c-4a16-a9cf-464f618ee3fe"],
Cell[49763, 1272, 1161, 29, 77, "Output",ExpressionUUID->"b077fcf3-f5ae-4e7d-9841-6164c00d6bd6"]
}, Open  ]],
Cell[50939, 1304, 717, 12, 104, "Text",ExpressionUUID->"6864d830-7d36-4676-b195-50ced367f3a3"],
Cell[51659, 1318, 1299, 32, 94, "Input",ExpressionUUID->"73083a5a-1aa8-4d86-87e1-83645910fc58"],
Cell[52961, 1352, 336, 7, 58, "Text",ExpressionUUID->"d462a6bd-42ae-4057-9f9d-d732b2ee8cb2"],
Cell[53300, 1361, 815, 21, 115, "Input",ExpressionUUID->"8af75e4b-ff4b-462c-8ca2-5d3e771227f5"],
Cell[54118, 1384, 744, 20, 94, "Input",ExpressionUUID->"abd0e510-de9a-4127-95a7-9ee497e15cbb"],
Cell[54865, 1406, 301, 7, 35, "Text",ExpressionUUID->"7589cf4d-d608-4491-9ed0-c1af70a85458"],
Cell[55169, 1415, 904, 21, 52, "Input",ExpressionUUID->"7dc15867-a84b-4a06-b024-5da7e492a80d"],
Cell[56076, 1438, 739, 19, 52, "Input",ExpressionUUID->"e1976635-c3f7-46e4-9239-0d0469eea3aa"],
Cell[56818, 1459, 2239, 60, 304, "Input",ExpressionUUID->"ac03cbcf-8f52-4a19-9d45-265f38b19290"],
Cell[59060, 1521, 1709, 48, 115, "Input",ExpressionUUID->"856ef5b8-9ff9-441c-9d9d-9b7f939fe8b5"],
Cell[60772, 1571, 986, 15, 150, "Text",ExpressionUUID->"ae9a9c62-95ea-480f-8841-78c38b3ebe76"],
Cell[61761, 1588, 564, 15, 30, "Input",ExpressionUUID->"efd1fc41-33a4-4f79-9e3e-1b0b36f183dc"],
Cell[62328, 1605, 1434, 32, 94, "Input",ExpressionUUID->"1c3025c7-f9e8-4f38-945e-d83910ae914d"],
Cell[CellGroupData[{
Cell[63787, 1641, 315, 8, 30, "Input",ExpressionUUID->"104a2653-dbd0-479e-9ce9-c1911486f866"],
Cell[64105, 1651, 177, 3, 34, "Output",ExpressionUUID->"8d5d1a16-50ea-4da8-8976-4790390aaed2"]
}, Open  ]],
Cell[64297, 1657, 1462, 33, 94, "Input",ExpressionUUID->"864dea4b-db0b-47cc-99f5-040b26048cc5"],
Cell[CellGroupData[{
Cell[65784, 1694, 316, 8, 30, "Input",ExpressionUUID->"91ca102b-171c-4666-98eb-8a9bb9d33f14"],
Cell[66103, 1704, 176, 3, 34, "Output",ExpressionUUID->"a048a4bd-f504-411f-bc15-69540088866c"]
}, Open  ]],
Cell[66294, 1710, 1462, 33, 94, "Input",ExpressionUUID->"68a021e5-71e8-4688-b7f5-bad52cb815f6"],
Cell[CellGroupData[{
Cell[67781, 1747, 361, 9, 30, "Input",ExpressionUUID->"ae0bf6f8-890d-4f85-be5f-e2d22eb8ee1c"],
Cell[68145, 1758, 230, 4, 34, "Output",ExpressionUUID->"dd24977e-7072-44d3-bac7-0ae23498ff32"]
}, Open  ]],
Cell[68390, 1765, 1509, 33, 94, "Input",ExpressionUUID->"5c8e02fd-2302-4ee1-aa69-42cef8ecab91"],
Cell[CellGroupData[{
Cell[69924, 1802, 407, 9, 30, "Input",ExpressionUUID->"fd4f7721-aaef-4b92-8e3b-d2ae7d6f53ca"],
Cell[70334, 1813, 157, 3, 34, "Output",ExpressionUUID->"6ee14b10-2a36-430c-ae7a-32f92abc36a0"]
}, Open  ]],
Cell[70506, 1819, 1510, 33, 94, "Input",ExpressionUUID->"2ea28d89-ccbf-45e7-85cf-02d1d27b2ba5"],
Cell[CellGroupData[{
Cell[72041, 1856, 407, 9, 30, "Input",ExpressionUUID->"df563cd0-b095-4956-9d6d-d8d2e425b833"],
Cell[72451, 1867, 155, 3, 34, "Output",ExpressionUUID->"b51b0230-bf6d-4d46-9605-ee8f835cdd83"]
}, Open  ]],
Cell[72621, 1873, 1512, 33, 94, "Input",ExpressionUUID->"304ab028-3ace-46fe-98f9-88623a5a9f59"],
Cell[74136, 1908, 512, 11, 30, "Input",ExpressionUUID->"54168358-3094-42af-b6da-c0561a0fab6c"],
Cell[74651, 1921, 1510, 33, 94, "Input",ExpressionUUID->"ad9f309a-8c33-4566-8ce6-7ee773441d7f"],
Cell[76164, 1956, 518, 11, 30, "Input",ExpressionUUID->"fcf8490c-7f2e-45a1-8b64-8a41aec8526a"],
Cell[76685, 1969, 1510, 33, 94, "Input",ExpressionUUID->"94d6c3e3-6e57-438d-9237-464acc3cd196"],
Cell[78198, 2004, 513, 11, 30, "Input",ExpressionUUID->"489828aa-4a6b-4bc1-af6c-8b5c6e5e16e7"],
Cell[78714, 2017, 567, 12, 94, "Input",ExpressionUUID->"36d78af6-1a7f-4266-bd4e-dc337c1d48e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79318, 2034, 224, 4, 67, "Section",ExpressionUUID->"7aa853b4-e2fd-4555-8e8f-47fef698f266"],
Cell[79545, 2040, 540, 10, 104, "Text",ExpressionUUID->"8e760b92-1e85-4c2f-a651-f4794aa729d0"],
Cell[80088, 2052, 420, 8, 58, "Text",ExpressionUUID->"c5bb5cd7-0369-413f-92ac-e4d1cc86d1ec"],
Cell[80511, 2062, 681, 19, 52, "Input",ExpressionUUID->"f6f3b745-27c2-4ada-ae43-f55d5a284a02"],
Cell[81195, 2083, 1012, 26, 157, "Input",ExpressionUUID->"bc0fe335-e80c-492f-95ed-26a33588a94b"],
Cell[82210, 2111, 1010, 26, 157, "Input",ExpressionUUID->"086a6073-1c37-4a9e-a2c9-0121d99492b3"],
Cell[83223, 2139, 1062, 26, 157, "Input",ExpressionUUID->"5b2cd82c-0254-47d9-8c87-694981fe27d3"],
Cell[84288, 2167, 1058, 26, 157, "Input",ExpressionUUID->"786c941c-b7d4-43f6-9fac-c03acd7b4128"],
Cell[85349, 2195, 1058, 26, 157, "Input",ExpressionUUID->"80265dd0-1ad0-44d1-9665-51cef0b50d88"],
Cell[86410, 2223, 1058, 26, 157, "Input",ExpressionUUID->"aac100bc-545b-4ed4-abf2-988659c87c60"],
Cell[87471, 2251, 1058, 26, 157, "Input",ExpressionUUID->"c40ea125-9707-4f42-89c4-67d569610379"],
Cell[88532, 2279, 1062, 26, 157, "Input",ExpressionUUID->"5a4240fb-6176-491a-83b3-aca1284283e5"],
Cell[89597, 2307, 168, 3, 35, "Text",ExpressionUUID->"6d61d4f0-b72a-41ea-aafb-54fbc9393924"],
Cell[89768, 2312, 1060, 26, 157, "Input",ExpressionUUID->"6a48444b-c662-44c7-aafb-d5d3227be4bd"],
Cell[90831, 2340, 558, 12, 73, "Input",ExpressionUUID->"ddfd71a8-26bf-4065-9d37-15b83f40a45a"],
Cell[91392, 2354, 367, 8, 58, "Text",ExpressionUUID->"6d3e21bb-f731-4598-adf7-5b3c04e8b74e"],
Cell[91762, 2364, 1682, 49, 115, "Input",ExpressionUUID->"fa7df39a-349f-4662-9e35-92c5a8a789f1"],
Cell[93447, 2415, 253, 6, 35, "Text",ExpressionUUID->"b8dc96c1-f698-4aed-b36d-90b3d5d80498"],
Cell[93703, 2423, 1147, 33, 73, "Input",ExpressionUUID->"688ad288-3917-4504-8ec6-ad9aa624cab0"],
Cell[94853, 2458, 345, 7, 58, "Text",ExpressionUUID->"e88c332d-ff8e-4c04-b5fb-dcef8c7eb3d2"],
Cell[CellGroupData[{
Cell[95223, 2469, 1033, 25, 115, "Input",ExpressionUUID->"e3057bcd-ee29-4135-a7df-aceae8ce814f"],
Cell[96259, 2496, 10235, 267, 159, "Output",ExpressionUUID->"d93704e6-5a0c-4c4e-a422-ab225a6ff2f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106531, 2768, 438, 10, 52, "Input",ExpressionUUID->"89a449a5-866b-472e-9608-215c49e7c2da"],
Cell[106972, 2780, 10441, 271, 159, "Output",ExpressionUUID->"cb847a04-5df6-4654-9f2e-ce6897a3792b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117474, 3058, 219, 4, 69, "Chapter",ExpressionUUID->"e5d57a81-8dd6-4d34-b375-9c05ae0ec33c"],
Cell[CellGroupData[{
Cell[117718, 3066, 292, 4, 67, "Section",ExpressionUUID->"a69e5017-724f-44d1-9ea7-eff663c3646a"],
Cell[118013, 3072, 246, 6, 35, "Text",ExpressionUUID->"d471a91e-3b83-4431-8d47-879f29ae30fe"],
Cell[118262, 3080, 307, 4, 30, "Input",ExpressionUUID->"667568ff-083e-42c6-b89f-815935303e80"],
Cell[118572, 3086, 224, 5, 35, "Text",ExpressionUUID->"a96f7d5f-c2bb-4d85-a98b-8dc8485480b6"],
Cell[118799, 3093, 1398, 34, 115, "Input",ExpressionUUID->"6b121b11-a478-431b-b064-8e8a973c3b49"],
Cell[120200, 3129, 348, 7, 58, "Text",ExpressionUUID->"0b7fd71f-597e-4589-a02a-f47137f427b6"],
Cell[120551, 3138, 4301, 113, 220, "Input",ExpressionUUID->"547d9221-d755-4bd1-aca9-87c07f0700db"],
Cell[124855, 3253, 890, 14, 127, "Text",ExpressionUUID->"325e8735-8072-404a-beac-2ea63400a61f"],
Cell[125748, 3269, 1238, 38, 73, "Input",ExpressionUUID->"da16ba7e-7ecc-42b6-9e6e-67e16133269e"],
Cell[126989, 3309, 229, 6, 35, "Text",ExpressionUUID->"931723b4-a32a-4f5b-9fef-5b01dc211af9"],
Cell[127221, 3317, 3289, 58, 220, "Input",ExpressionUUID->"951017b4-f733-45c6-ba46-940fe2cc3584"],
Cell[130513, 3377, 153, 3, 35, "Text",ExpressionUUID->"aba9bbd7-a57d-425f-ab6e-2ab32c0a16c0"],
Cell[CellGroupData[{
Cell[130691, 3384, 356, 9, 30, "Input",ExpressionUUID->"8657463b-be80-4110-bdca-2a5d3dd943aa"],
Cell[131050, 3395, 1183, 36, 97, "Output",ExpressionUUID->"78f5eb16-f1c5-4339-b4a2-bb2661e705c5"]
}, Open  ]],
Cell[132248, 3434, 779, 13, 104, "Text",ExpressionUUID->"af012ca8-6e47-4075-83c8-bf2453a2e481"],
Cell[133030, 3449, 9032, 181, 829, "Input",ExpressionUUID->"2d1b3953-31c3-4fa5-9832-a1e298274fbe"],
Cell[142065, 3632, 352, 7, 58, "Text",ExpressionUUID->"3fcd9140-4657-4f40-9481-6a7ccc6af8ca"],
Cell[142420, 3641, 1097, 26, 115, "Input",ExpressionUUID->"7ec51976-a050-447a-a013-87f76d713956"],
Cell[143520, 3669, 234, 4, 35, "Text",ExpressionUUID->"a834833d-bcd5-44d3-8966-75cd4b36ad74"],
Cell[CellGroupData[{
Cell[143779, 3677, 235, 4, 30, "Input",ExpressionUUID->"d87bcfdd-446e-46f6-832b-ac7aba9869a6"],
Cell[144017, 3683, 1625, 56, 54, "Output",ExpressionUUID->"83311ffe-e98b-494d-8833-968b8e5bf881"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145679, 3744, 214, 5, 30, "Input",ExpressionUUID->"a4431840-b20c-4550-b16a-26e539883dd3"],
Cell[145896, 3751, 2952, 102, 98, "Output",ExpressionUUID->"b0e2b1d7-f6ce-4e05-be59-c16f2ed94008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148885, 3858, 235, 4, 30, "Input",ExpressionUUID->"987449d5-c846-4d9f-80b9-4e30df13f875"],
Cell[149123, 3864, 11730, 403, 449, "Output",ExpressionUUID->"7024b0e1-44ad-45db-8293-a173e20c54be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160890, 4272, 239, 4, 30, "Input",ExpressionUUID->"61a912a6-018b-43ac-8091-b8fcc2c4cef9"],
Cell[161132, 4278, 546, 19, 56, "Output",ExpressionUUID->"db622b36-649f-4931-9ff2-69ee711242d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161715, 4302, 235, 4, 30, "Input",ExpressionUUID->"a7305235-20ec-4d71-aed9-76a37fadbe5a"],
Cell[161953, 4308, 2854, 100, 98, "Output",ExpressionUUID->"6caaf2c5-871e-466f-b9e9-91a25dfb2333"]
}, Open  ]],
Cell[164822, 4411, 152, 3, 35, "Text",ExpressionUUID->"a521ea45-7be8-4cab-80ba-05418f254efe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165011, 4419, 213, 4, 67, "Section",ExpressionUUID->"2cab0712-9d62-46c1-a3d5-958416d18604"],
Cell[165227, 4425, 552, 9, 81, "Text",ExpressionUUID->"3853f7c5-be80-4fd5-919c-4955bb6f1fa8"],
Cell[165782, 4436, 649, 17, 30, "Input",ExpressionUUID->"6aa5ebb1-c153-46d8-b867-96a74735ac15"],
Cell[166434, 4455, 224, 5, 35, "Text",ExpressionUUID->"9f75b993-fc6f-484f-a256-8d0f5ebd613b"],
Cell[166661, 4462, 592, 14, 52, "Input",ExpressionUUID->"b397dc3a-62dc-40cc-9a78-c2402ab22a39"],
Cell[167256, 4478, 343, 7, 58, "Text",ExpressionUUID->"73fa4634-b192-4159-abdd-c4398b5dc644"],
Cell[167602, 4487, 1219, 31, 136, "Input",ExpressionUUID->"c75d0487-dc26-40cf-b67a-579867e774a5"],
Cell[168824, 4520, 152, 3, 35, "Text",ExpressionUUID->"78b4bea3-e578-4897-acf6-ff11789b148d"],
Cell[CellGroupData[{
Cell[169001, 4527, 290, 6, 30, "Input",ExpressionUUID->"aefe90c7-9b9a-4a18-9f02-9af66a37c563"],
Cell[169294, 4535, 334, 9, 54, "Output",ExpressionUUID->"1d231bbd-eae6-47ea-9390-92aa6f9176ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169677, 4550, 268, 4, 67, "Section",ExpressionUUID->"7415b605-45a6-4e9b-a222-d69493e63780"],
Cell[169948, 4556, 742, 12, 81, "Text",ExpressionUUID->"5dbbf767-92e2-42e1-8eaa-06b6ccac0635"],
Cell[170693, 4570, 171, 3, 35, "Text",ExpressionUUID->"e0158197-f4c5-4d57-ab5f-1643de12ba57"],
Cell[170867, 4575, 865, 30, 30, "Input",ExpressionUUID->"9ad67677-035e-4cb7-8d91-879d656f42e6"],
Cell[171735, 4607, 4794, 119, 178, "Input",ExpressionUUID->"338aad1e-c0ab-4b86-911e-03746cce2c82"],
Cell[176532, 4728, 220, 5, 35, "Text",ExpressionUUID->"7f08d200-c6ee-4fb1-b144-d35b60f2bac2"],
Cell[176755, 4735, 850, 24, 52, "Input",ExpressionUUID->"4cebb22b-785c-47ae-87f3-94f85e8e5ac4"],
Cell[177608, 4761, 327, 7, 58, "Text",ExpressionUUID->"df81d22c-33f5-49fa-be2f-3c766540d4f4"],
Cell[CellGroupData[{
Cell[177960, 4772, 2697, 65, 241, "Input",ExpressionUUID->"338cfe91-ed34-415b-9caf-98010a546517"],
Cell[180660, 4839, 579, 13, 34, "Output",ExpressionUUID->"a12ca8b4-c972-4444-8b97-7cf8bca2a4ec"]
}, Open  ]],
Cell[181254, 4855, 241, 6, 35, "Text",ExpressionUUID->"e4226d73-0536-4563-a718-5f52784ce930"],
Cell[181498, 4863, 1767, 45, 94, "Input",ExpressionUUID->"c5940d0f-0114-4624-9fce-0422280f1016"],
Cell[183268, 4910, 1314, 32, 73, "Input",ExpressionUUID->"e17cd5ac-82b3-421e-8a9e-ab66d4fccddc"],
Cell[CellGroupData[{
Cell[184607, 4946, 302, 7, 30, "Input",ExpressionUUID->"a94c17ae-4112-40bd-8dd6-ef93838d71ee"],
Cell[184912, 4955, 174, 3, 34, "Output",ExpressionUUID->"37ee7491-9807-4914-8b7e-39225c9c32f1"]
}, Open  ]],
Cell[185101, 4961, 263, 6, 58, "Text",ExpressionUUID->"0b883ec9-2e88-4c4a-84a4-4e7c2ef88665"],
Cell[185367, 4969, 2070, 48, 94, "Input",ExpressionUUID->"2e5ca00b-217c-4194-b484-1794d839ad7e"],
Cell[187440, 5019, 1430, 33, 73, "Input",ExpressionUUID->"0837c642-4b6d-454e-8ed6-d702561ddb6b"],
Cell[CellGroupData[{
Cell[188895, 5056, 348, 7, 30, "Input",ExpressionUUID->"023b66e8-ca16-48a2-b16d-771545fcae94"],
Cell[189246, 5065, 176, 3, 34, "Output",ExpressionUUID->"a40a4e92-b23e-4115-8ce9-e65d343aad86"]
}, Open  ]],
Cell[189437, 5071, 269, 6, 35, "Text",ExpressionUUID->"882f3788-ba46-4d25-a395-94352c0d6ba8"],
Cell[189709, 5079, 1843, 46, 94, "Input",ExpressionUUID->"f4a5cb40-7ee0-40c1-8c28-39e29d25eb92"],
Cell[191555, 5127, 1398, 34, 73, "Input",ExpressionUUID->"0ebd1d31-14a6-4990-b5d3-585d4d2506e3"],
Cell[CellGroupData[{
Cell[192978, 5165, 356, 7, 30, "Input",ExpressionUUID->"6230b35f-8f90-4c55-ba4f-60e7e0b14f16"],
Cell[193337, 5174, 154, 3, 34, "Output",ExpressionUUID->"549630fe-a24c-47d7-be50-eadd0d93ffb9"]
}, Open  ]],
Cell[193506, 5180, 514, 9, 58, "Text",ExpressionUUID->"b0e421a9-265e-4a90-84f5-1f4e492ea4da"],
Cell[194023, 5191, 1817, 52, 73, "Input",ExpressionUUID->"6f722ab1-8ba2-40e6-b209-055ebb611a63"],
Cell[CellGroupData[{
Cell[195865, 5247, 631, 18, 30, "Input",ExpressionUUID->"95f5cbc5-dbde-40e3-a0ce-cff1187599c9"],
Cell[196499, 5267, 1238, 36, 56, "Output",ExpressionUUID->"9725b24c-8635-45d4-8124-3cfd95eb63b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197774, 5308, 984, 24, 73, "Input",ExpressionUUID->"6505e058-7ff3-4d8c-a2ea-d4bccf4e9312"],
Cell[198761, 5334, 1385, 38, 56, "Output",ExpressionUUID->"b7ce3fa5-e7e9-4118-8ffc-7208ba2b7795"]
}, Open  ]],
Cell[200161, 5375, 195, 3, 35, "Text",ExpressionUUID->"321a0475-a234-4bf4-b5e8-e783cd8dba01"],
Cell[200359, 5380, 433, 8, 58, "Text",ExpressionUUID->"9387321e-20b4-4e60-8bdb-c1458fcce4ac"],
Cell[200795, 5390, 2346, 70, 115, "Input",ExpressionUUID->"7354df8c-afff-47f9-ad00-0e26a3753703"],
Cell[203144, 5462, 1082, 32, 73, "Input",ExpressionUUID->"bb119b6b-f0d9-419c-915a-ae1282cf1898"],
Cell[204229, 5496, 195, 3, 35, "Text",ExpressionUUID->"29da42a7-c171-418c-b547-8beb52ed27cd"],
Cell[CellGroupData[{
Cell[204449, 5503, 721, 18, 30, "Input",ExpressionUUID->"c4275180-17bd-414b-bc78-53f26dbc2c36"],
Cell[205173, 5523, 4115, 135, 237, "Output",ExpressionUUID->"40974cfa-d387-4a98-a9aa-1875c1c14e30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209325, 5663, 699, 20, 73, "Input",ExpressionUUID->"1cadba3a-b5c9-4b1a-9e6e-205f95d90b6a"],
Cell[210027, 5685, 3094, 111, 182, "Output",ExpressionUUID->"4063b787-164c-49a2-a30a-88d6423db729"]
}, Open  ]],
Cell[213136, 5799, 188, 3, 35, "Text",ExpressionUUID->"49eeb4ca-5884-4c05-87cb-70a5343622dd"],
Cell[CellGroupData[{
Cell[213349, 5806, 1315, 35, 136, "Input",ExpressionUUID->"21267b55-5cc6-4d59-905f-8699df1319a5"],
Cell[214667, 5843, 152, 3, 34, "Output",ExpressionUUID->"1fbf4efe-6053-47f5-a35a-5f986bd6146a"]
}, Open  ]],
Cell[214834, 5849, 313, 7, 58, "Text",ExpressionUUID->"af5e703c-4222-4fe2-9be5-fcbeaa65e7d1"],
Cell[CellGroupData[{
Cell[215172, 5860, 6186, 173, 157, "Input",ExpressionUUID->"b2cd2473-34ae-4dac-b8a1-f5b6205da4e2"],
Cell[221361, 6035, 665, 24, 71, "Output",ExpressionUUID->"a5a8ba7f-3df8-4e25-91ab-de4a3e1b0b67"]
}, Open  ]],
Cell[222041, 6062, 857, 28, 70, "Input",ExpressionUUID->"2228639d-fc4c-40bd-877b-4af9f437d653"],
Cell[222901, 6092, 668, 19, 30, "Input",ExpressionUUID->"da00ff8a-b26a-49c9-a9d2-6d8a3ff8f71e"],
Cell[CellGroupData[{
Cell[223594, 6115, 803, 20, 52, "Input",ExpressionUUID->"28a16d5a-fd16-4fe6-afd6-a702b59a2c72"],
Cell[224400, 6137, 3991, 133, 237, "Output",ExpressionUUID->"9c2347ed-b67c-46a4-ad28-a010ccb0e2ef"]
}, Open  ]],
Cell[228406, 6273, 190, 3, 35, "Text",ExpressionUUID->"954227d7-a997-4422-81ae-2b5562b51036"],
Cell[CellGroupData[{
Cell[228621, 6280, 1292, 36, 136, "Input",ExpressionUUID->"4f9f08ba-dc49-4778-8e96-aa088abca72e"],
Cell[229916, 6318, 132, 3, 34, "Output",ExpressionUUID->"6e4bea60-84be-4bdd-b7a0-e737ba1464e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/K-theoryNCorbifolds.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    676620,      18765]
NotebookOptionsPosition[    632378,      18123]
NotebookOutlinePosition[    632715,      18138]
CellTagsIndexPosition[    632672,      18135]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ORBIFOLDS", "Title",
 CellChangeTimes->{{3.716631496923491*^9, 3.7166314989464083`*^9}, {
  3.716632390973617*^9, 
  3.716632391941204*^9}},ExpressionUUID->"3a7784ed-14a0-4f35-963f-\
a861ae66a3b6"],

Cell[CellGroupData[{

Cell["Generalities and Definitions", "Chapter",
 CellChangeTimes->{{3.716812485098357*^9, 
  3.716812490446499*^9}},ExpressionUUID->"cba53740-05fa-47e6-b24e-\
09fd6cd6bbc5"],

Cell["\<\
Here we collect some general functions (for example combinatorics...) which \
will be helpful in the following.\
\>", "Text",
 CellChangeTimes->{{3.716632338189068*^9, 
  3.71663236502175*^9}},ExpressionUUID->"231c4c88-9c9a-4796-8145-\
4d710eb14f95"],

Cell[CellGroupData[{

Cell["Assumptions", "Subsection",
 CellChangeTimes->{{3.7166328324244967`*^9, 
  3.716632833830491*^9}},ExpressionUUID->"b53579ab-1560-4613-8c15-\
3f695c808b11"],

Cell["\<\
These assumptions on the formal parameters make it easier to simplify \
expressions\
\>", "Text",
 CellChangeTimes->{{3.717915553411954*^9, 3.717915556757875*^9}, {
   3.7179155901090727`*^9, 3.7179156074979773`*^9}, 
   3.865135414770567*^9},ExpressionUUID->"d89027b0-70c9-4b67-ada0-\
16933d854b82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"Element", "[", 
    RowBox[{"t1", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"t1", ">", "0"}], "&&", 
   RowBox[{"Element", "[", 
    RowBox[{"t2", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"t2", ">", "0"}], "&&", 
   RowBox[{"Element", "[", 
    RowBox[{"t3", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"t3", ">", "0"}], "&&", 
   RowBox[{"Element", "[", 
    RowBox[{"x", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"x", ">", "0"}], "&&", 
   RowBox[{"Element", "[", 
    RowBox[{"k", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"k", ">", "0"}], "&&", 
   RowBox[{"Element", "[", 
    RowBox[{"q", ",", "Reals"}], "]"}], "&&", 
   RowBox[{"q", ">", "0"}]}]}]], "Input",ExpressionUUID->"94812176-dd8a-4be0-\
85af-ac218afa5650"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t1", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t1", ">", "0"}], "&&", 
  RowBox[{"t2", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t2", ">", "0"}], "&&", 
  RowBox[{"t3", "\[Element]", "Reals"}], "&&", 
  RowBox[{"t3", ">", "0"}], "&&", 
  RowBox[{"x", "\[Element]", "Reals"}], "&&", 
  RowBox[{"x", ">", "0"}], "&&", 
  RowBox[{"k", "\[Element]", "Reals"}], "&&", 
  RowBox[{"k", ">", "0"}], "&&", 
  RowBox[{"q", "\[Element]", "Reals"}], "&&", 
  RowBox[{"q", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.68631024036662*^9, 3.686394937537538*^9, 
  3.709375714380474*^9, 3.7094558144457407`*^9, 3.709472196387844*^9, 
  3.70954442147871*^9, 3.709556420815483*^9, 3.7096188009495277`*^9, 
  3.709799707868971*^9, 3.7099189144283667`*^9, 3.709971764034009*^9, 
  3.710073771619473*^9, 3.710317861685989*^9, 3.710572650147808*^9, 
  3.7106074052756987`*^9, 3.710659557365287*^9, 3.711170532474676*^9, 
  3.71117219296681*^9, 3.7167152446265078`*^9, 3.7167343944406433`*^9, 
  3.716799450079566*^9, 3.7168699759114313`*^9, 3.716897640169744*^9, 
  3.7177471353678427`*^9, 3.717751257385376*^9, 3.717751317839653*^9, 
  3.7178311731724253`*^9, 3.717851888611981*^9, 
  3.717915893613323*^9},ExpressionUUID->"df003915-ebf9-433f-bf39-\
667b972d7846"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Combinatorics", "Subsection",
 CellChangeTimes->{{3.7166328085752687`*^9, 
  3.7166328100590677`*^9}},ExpressionUUID->"4f0c3caf-8b3a-496a-a6f2-\
21f43dd64fae"],

Cell["\<\
These functions introduce the combinatorics of plane partitions\
\>", "Text",
 CellChangeTimes->{{3.7166328874776783`*^9, 
  3.716632894747633*^9}},ExpressionUUID->"87f8b0e5-eded-428f-9f58-\
bcdcbdfa8616"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "Combinatorica`"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"coversQ", "[", 
    RowBox[{"parent_", ",", " ", "child_"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"And", " ", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "parent", "]"}], " ", ">=", " ", 
      RowBox[{"Length", "[", "child", "]"}]}], " ", ",", "\n", "    ", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Take", "[", " ", 
         RowBox[{"parent", ",", " ", 
          RowBox[{"Length", "@", "child"}]}], "]"}], " ", "-", " ", "child"}],
        "]"}], " ", ">=", " ", "0"}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"planepartitionQ", "[", "par_", "]"}], " ", ":=", " ", "\n", "  ", 
   
   RowBox[{
    RowBox[{"MatchQ", "[", 
     RowBox[{"par", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "___Integer", "}"}], " ", ".."}], "}"}]}], "]"}], " ", "&&",
     " ", "\n", "    ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "par", "]"}], " ", ">", " ", "1"}], ",", " ", 
      RowBox[{"And", " ", "@@", " ", 
       RowBox[{"MapThread", "[", 
        RowBox[{"coversQ", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{"par", ",", " ", 
             RowBox[{"-", "1"}]}], "]"}], ",", " ", 
           RowBox[{"Rest", "[", "par", "]"}]}], "}"}]}], "]"}]}], ",", "\n", 
      "       ", "True"}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"PlanePartitions", "[", "n_Integer", "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l1", ",", " ", "l2", ",", " ", "l3", ",", " ", "l4"}], "}"}], 
    ",", "\n", 
    RowBox[{
     RowBox[{"l1", " ", "=", " ", 
      RowBox[{"z", " ", "@@@", " ", 
       RowBox[{"Partitions", "[", "n", "]"}]}]}], " ", ";", "\n", 
     RowBox[{"l2", " ", "=", " ", 
      RowBox[{"l1", " ", "/.", " ", 
       RowBox[{
        RowBox[{"k_Integer", " ", "/;", " ", 
         RowBox[{"(", 
          RowBox[{"k", " ", ">", " ", "1"}], ")"}]}], " ", ":>", " ", 
        RowBox[{"w", " ", "@@", " ", 
         RowBox[{"Partitions", "[", "k", "]"}]}]}]}]}], ";", "\n", 
     RowBox[{"l3", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"l2", " ", "/.", " ", 
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"x_w", ",", " ", 
             RowBox[{"y", " ", ":", " ", 
              RowBox[{"(", 
               RowBox[{"1", " ", "..."}], ")"}]}]}], "]"}], " ", ":>", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"x", ",", " ", "y"}], "]"}], ",", " ", "w"}], "]"}]}]}],
          " ", "/.", " ", "\n", "            ", 
         RowBox[{
          RowBox[{"z", "[", "x__w", "]"}], " ", ":>", " ", 
          RowBox[{"Outer", "[", 
           RowBox[{"z", ",", " ", "x"}], "]"}]}]}], " ", "/.", " ", "\n", 
        "          ", 
        RowBox[{
         RowBox[{"z", "[", 
          RowBox[{"x__w", ",", " ", 
           RowBox[{"y", " ", ":", " ", 
            RowBox[{"(", 
             RowBox[{"1", " ", "..."}], ")"}]}]}], "]"}], " ", ":>", " ", 
         "\n", "            ", 
         RowBox[{"Outer", "[", 
          RowBox[{"z", ",", " ", "x", ",", " ", 
           RowBox[{"Sequence", " ", "@@", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", "y", "}"}], " ", "/.", " ", 
              RowBox[{"1", " ", "->", " ", 
               RowBox[{"w", "[", "1", "]"}]}]}], ")"}]}]}], "]"}]}]}], " ", "/.",
        " ", 
       RowBox[{"w", " ", "->", " ", "Sequence"}]}]}], ";", "\n", 
     RowBox[{"l4", " ", "=", " ", 
      RowBox[{
       RowBox[{"l3", " ", "/.", " ", 
        RowBox[{
         RowBox[{"z", "[", 
          RowBox[{"x___List", ",", " ", 
           RowBox[{"y", " ", ":", " ", 
            RowBox[{"(", 
             RowBox[{"1", " ", ".."}], ")"}]}]}], "]"}], " ", ":>", " ", 
         RowBox[{"z", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"Sequence", " ", "@@", " ", 
            RowBox[{"Transpose", "[", 
             RowBox[{"{", 
              RowBox[{"{", "y", "}"}], "}"}], "]"}]}]}], "]"}]}]}], " ", "/.",
        " ", "\n", "        ", 
       RowBox[{"z", " ", "->", " ", "List"}]}]}], ";", "\n", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"Union", "[", "l4", "]"}], ",", " ", 
       RowBox[{"_", "?", "planepartitionQ"}]}], "]"}]}]}], "]"}]}]}], "Input",\
ExpressionUUID->"3340b659-90ba-4de4-b2f6-b6cc8eacda97"],

Cell[BoxData[
 TemplateBox[{
  "General","compat",
   "\"Combinatorica Graph and Permutations functionality has been superseded \
by preloaded functionality. The package now being loaded may conflict with \
this. Please see the Compatibility Guide for details.\"",2,2,1,
   27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.674670329684252*^9, 3.674985634726863*^9, 
  3.675103193304369*^9, 3.6795769445032883`*^9, 3.6857940137377367`*^9, 
  3.686310281126185*^9, 3.686394938508079*^9, 3.7093757170608263`*^9, 
  3.709455815653338*^9, 3.709472198621266*^9, 3.709544427430182*^9, 
  3.709556420892467*^9, 3.709618800991658*^9, 3.70979971244189*^9, 
  3.709918914473261*^9, 3.709971766674098*^9, 3.710073772612849*^9, 
  3.7103178617158737`*^9, 3.710572650225644*^9, 3.71060740541074*^9, 
  3.7106595573908587`*^9, 3.711170532572278*^9, 3.711172192995782*^9, 
  3.716715244751295*^9, 3.7167343945254927`*^9, 3.716799450249771*^9, 
  3.716869976029167*^9, 3.7168976403324747`*^9, 3.7177471354834538`*^9, 
  3.717751257458664*^9, 3.71775131788701*^9, 3.71783117332493*^9, 
  3.717851888700432*^9, 
  3.717915893760284*^9},ExpressionUUID->"d5f6cfbf-e8fd-4ae8-be09-\
9957ea52879f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PlanePartitionDiagram", "[", "l_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics3D", "[", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Cuboid", "[", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"-", "i"}], ",", "k"}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"l", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",ExpressionUUID->"d6a4b130-40ad-\
4415-a978-d7f24526beae"]
}, Closed]],

Cell[CellGroupData[{

Cell["Degree of polynomials", "Subsection",
 CellChangeTimes->{{3.7166328518920927`*^9, 
  3.716632854522056*^9}},ExpressionUUID->"85bed02b-8a40-42fa-b455-\
0dd8da2e5d6a"],

Cell["\<\
These functions consider polynomials of a certain degree in many variables; \
useful to extract a polynomial of a certain order from multi parameter series \
expansions. BoundDegree gives back monomial of fixed total degree. We will \
use these functions to compare different series expansions up to a certain \
degree.\
\>", "Text",
 CellChangeTimes->{{3.716632908760262*^9, 3.7166329530104113`*^9}, {
  3.7179156378887587`*^9, 3.717915666714826*^9}, {3.717915745703431*^9, 
  3.717915787193078*^9}, {3.865135431133788*^9, 
  3.8651354417122107`*^9}},ExpressionUUID->"a5df3afe-cc66-42fd-a308-\
19877c9f4f3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AlgebraicDegree", "[", 
    RowBox[{"eqn_", ",", "vars_List"}], "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GroebnerBasis`DistributedTermsList", "[", 
        RowBox[{
         RowBox[{"eqn", "/.", 
          RowBox[{"Equal", "\[RuleDelayed]", "Subtract"}]}], ",", "vars"}], 
        "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "All", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"AlgebraicDegree", "[", "eqn_", "]"}], ":=", 
  RowBox[{"AlgebraicDegree", "[", 
   RowBox[{
    RowBox[{"Expand", "[", "eqn", "]"}], ",", 
    RowBox[{"Variables", "[", "eqn", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.687178031490088*^9, 3.6871780314925957`*^9}, {
  3.687178202822741*^9, 
  3.687178206063671*^9}},ExpressionUUID->"1c89390d-ab78-4778-8dbf-\
4cb1a25fbd46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundDegree", "[", 
   RowBox[{"list_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"CheckDegree", "[", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "N"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "Null"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6871799416707277`*^9, 3.6871799601492147`*^9}, {
  3.6872491312555113`*^9, 3.687249138531043*^9}, {3.687251024910243*^9, 
  3.687251026548993*^9}, {3.6872517550351677`*^9, 3.687251795841962*^9}, {
  3.687251841029765*^9, 3.687251843253104*^9}, {3.687255676190999*^9, 
  3.687255737118602*^9}},ExpressionUUID->"480e2ea2-4d00-43f2-8df0-\
7f3badc149fb"],

Cell["This function neglects the degree of k", "Text",
 CellChangeTimes->{{3.716721117188221*^9, 
  3.716721119069055*^9}},ExpressionUUID->"3af3d517-fa62-4235-b482-\
664991a0cf41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundDegreeK", "[", 
   RowBox[{"list_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"CheckDegreeK", "[", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "N"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "Null"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.687255939703939*^9, 
  3.687255942190785*^9}},ExpressionUUID->"5403fb4b-3daa-45a5-9dae-\
f264adc09df0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckDegree", "[", 
   RowBox[{"poly_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AlgebraicDegree", "[", "poly", "]"}], ">", "N"}], ",", "Null", 
    ",", "poly"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.687251040302538*^9, 3.687251081404067*^9}, {
   3.687251127847188*^9, 3.6872511351028347`*^9}, {3.6872516741885433`*^9, 
   3.687251718686469*^9}, 3.687251825981153*^9, {3.6872557055993032`*^9, 
   3.6872557070704927`*^9}},ExpressionUUID->"5166793d-5b50-4d53-be1e-\
dc50988301b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckDegreeK", "[", 
   RowBox[{"poly_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AlgebraicDegree", "[", 
      RowBox[{"poly", "//.", 
       RowBox[{"k", "\[Rule]", "1"}]}], "]"}], ">", "N"}], ",", "Null", ",", 
    "poly"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.687255855449782*^9, 3.687255860992613*^9}, {
  3.687255900561749*^9, 
  3.687255913558909*^9}},ExpressionUUID->"b0ec8ae5-e3f6-4614-aca6-\
8090ed7cd122"]
}, Closed]],

Cell[CellGroupData[{

Cell["Other quiver functions", "Subsection",
 CellChangeTimes->{{3.7166328518920927`*^9, 3.716632854522056*^9}, {
  3.716721045280258*^9, 
  3.716721049459361*^9}},ExpressionUUID->"0fb286b2-cc92-484d-9482-\
6ba8930651f3"],

Cell["\<\
This function take an integer n and gives a list of all the k-vectors which \
contains partitions of n. It will make easier to check quiver partition \
functions, where k is the number of nodes and n the overall instanton number\
\>", "Text",
 CellChangeTimes->{{3.7167211289251738`*^9, 
  3.716721217503706*^9}},ExpressionUUID->"aaebffe0-4afb-4b4b-a0a7-\
14fe0d2a1f51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Sow", "[", 
            RowBox[{"Permutations", "[", 
             RowBox[{"PadRight", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"IntegerPartitions", "[", 
                 RowBox[{"n", ",", "k"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "k"}], "]"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"IntegerPartitions", "[", 
               RowBox[{"n", ",", "k"}], "]"}], "]"}]}], "}"}]}], "]"}], "]"}],
         ",", "2"}], "]"}], ",", "Null"}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7100739395050077`*^9, 3.710073946877993*^9}, {
  3.7100740440442467`*^9, 3.7100740441016903`*^9}, {3.710074256194696*^9, 
  3.710074256240183*^9}, {3.710316422085322*^9, 3.710316425684539*^9}, {
  3.710317292521253*^9, 3.7103174767668552`*^9}, {3.710317511751114*^9, 
  3.710317593586568*^9}},ExpressionUUID->"e843b2e6-049a-4817-8671-\
6e44d7047b78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DistributeIntoNodes", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.716721055981511*^9, 
  3.71672106160433*^9}},ExpressionUUID->"37fe1a34-9f59-4f96-bb5f-\
d82d7c33ea1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.716721062212593*^9, 3.71673439484231*^9, 
  3.716799450549782*^9, 3.716869976283887*^9, 3.716897640720705*^9, 
  3.71774713573671*^9, 3.717751257761744*^9, 3.7177513180708*^9, 
  3.7178311735943604`*^9, 3.71785188901954*^9, 
  3.717915894070931*^9},ExpressionUUID->"05fb1436-a3a2-4683-b793-\
d0ce786fb724"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tori", "Subsection",
 CellChangeTimes->{{3.7166328518920927`*^9, 3.716632854522056*^9}, {
  3.716721045280258*^9, 3.716721049459361*^9}, {3.7172442139806967`*^9, 
  3.717244214343252*^9}},ExpressionUUID->"d3a17bdb-d456-4d6c-8399-\
c2957da3e6bc"],

Cell["We define various tori to take the refined limit", "Text",
 CellChangeTimes->{{3.717244235086083*^9, 3.717244241329797*^9}, 
   3.717915808559717*^9},ExpressionUUID->"2c5e84c6-b396-4871-acd3-\
f85eb3e928dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TorusT1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t3", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t2", "\[Rule]", "x"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"TorusT2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t3", "\[Rule]", "x"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"TorusT3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t3", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t1", "\[Rule]", "x"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.716642322362462*^9, 3.716642353518425*^9}, {
  3.7177512393152113`*^9, 
  3.717751249439588*^9}},ExpressionUUID->"730c5854-7f6c-4637-8095-\
65f83c6e63e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t1", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t3", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t2", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.717915894129039*^9},ExpressionUUID->"a1639f22-3adf-4e59-be38-\
1f74bdfa0794"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t2", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t1", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t3", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.7179158941425343`*^9},ExpressionUUID->"393ca77c-9b7a-40c3-9a1d-\
f18c73fa5ada"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t3", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t2", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t1", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.717915894151465*^9},ExpressionUUID->"6a50e81d-b1ca-498f-96bb-\
ef5baecaf6d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flat space", "Chapter",
 CellChangeTimes->{{3.7168125131023283`*^9, 
  3.716812515734048*^9}},ExpressionUUID->"deec932d-6ec7-4498-be49-\
a3a5915dad7b"],

Cell["\<\
As a first example we consider flat space and reproduce the computations of \
Nekrasov-Okounkov\
\>", "Text",
 CellChangeTimes->{{3.7166323747512407`*^9, 3.716632380663312*^9}, {
  3.7179158265754557`*^9, 
  3.7179158348911343`*^9}},ExpressionUUID->"3dc778c4-04f9-4af3-89cf-\
cbfaff0783c9"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.7166394850120697`*^9, 
  3.716639487443104*^9}},ExpressionUUID->"30b67fd1-d938-4442-a0c0-\
b34fed44651d"],

Cell["\<\
We define the weight decomposition of the vector space V at a fixed point\
\>", "Text",
 CellChangeTimes->{{3.716633708732398*^9, 3.7166337256678658`*^9}, {
  3.716633780107216*^9, 
  3.716633782400063*^9}},ExpressionUUID->"dbc3c5b3-17a5-46d4-861f-\
1903be0afa00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPV", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",ExpressionUUID->"038275f1-7e35-47d4-b178-29db7c3b9b0f"],

Cell["The virtual tangent space at a fixed point decomposes as", "Text",
 CellChangeTimes->{{3.675101835423895*^9, 
  3.675101844366613*^9}},ExpressionUUID->"2bdda54c-6b03-4713-a584-\
b8aec4b7c436"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC3Fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PPV", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3"}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"t1", "+", "t2", "+", "t3", "-", "1"}], ")"}], 
    RowBox[{"PPV", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}]}], "]"}], 
    RowBox[{"PPV", "[", 
     RowBox[{"list", ",", "t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
   RowBox[{"t1", " ", "t2", " ", "t3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PPV", "[", 
       RowBox[{"list", ",", 
        RowBox[{"1", "/", "t1"}], ",", 
        RowBox[{"1", "/", "t2"}], ",", 
        RowBox[{"1", "/", "t3"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "t1"}], "+", 
         RowBox[{"1", "/", "t2"}], "+", 
         RowBox[{"1", "/", "t3"}], "-", "1"}], ")"}], " ", 
       RowBox[{"PPV", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}]}], "]"}], " ", 
       RowBox[{"PPV", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3"}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.674587994202264*^9, 3.674588008681179*^9}, {
  3.6746547289960318`*^9, 3.6746547329251757`*^9}, {3.674993518039311*^9, 
  3.674993519238812*^9}, {3.6750056749571943`*^9, 3.6750056766999826`*^9}, {
  3.6750059890160027`*^9, 
  3.675005990235087*^9}},ExpressionUUID->"7d384b91-21a3-49bd-8d2a-\
aa66549f03f7"],

Cell["\<\
We define the decomposition of the virtual tangent space as a function of a \
3D partition. This function takes as entry the number of boxes of the \
partition, and the position of the partition in the list \
PlanePartitions[nboxes] of plane partitions with a certain number of boxes. \
\>", "Text",
 CellChangeTimes->{{3.716633818586084*^9, 3.7166338407596483`*^9}, {
  3.716639297436874*^9, 
  3.7166393692058697`*^9}},ExpressionUUID->"243697a7-ebad-4725-9ac4-\
fd3f4eabca4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VirtualT", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"TvirC3Fixed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
      RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
     "t3", ",", "k"}], "]"}], "]"}]}]], "Input",ExpressionUUID->"233f49ca-\
572a-4c78-9c97-2a801caac3d7"],

Cell["\<\
The virtual tangent space has the form Def-Obs. In this case deformations are \
dual to obstructions, and therefore we don\[CloseCurlyQuote]t need to keep \
track of both. This will speed up the computations.

For simplicity we only focus on the deformations, which are the terms with \
positive coefficients in Tvir. The next function takes the virtual tangent \
space, focuses on the positive monomials and records them in a list, \
containing the monomial without its coefficient and the coefficient \
separately, i.e. t1+2 t2 -> {{t1,1},{t2,2}}. The reason is that the \
coefficient of the monomial will become an exponent in the contribution of \
the fixed point. \
\>", "Text",
 CellChangeTimes->{{3.716639517262541*^9, 3.7166396453302526`*^9}, {
  3.71663975541392*^9, 
  3.716639846112514*^9}},ExpressionUUID->"455fdc1c-60ad-4074-9483-\
1a885d35c8a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FPList", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"List", "@@", 
                RowBox[{"(", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"TvirC3Fixed", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
               "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "\[Rule]", "1"}], ",", 
                RowBox[{"t2", "->", "1"}], ",", 
                RowBox[{"t3", "\[Rule]", "1"}], ",", 
                RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Sow", "[", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC3Fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                "\[IndentingNewLine]", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                   "//.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
               ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                 "//.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t1", "\[Rule]", "1"}], ",", 
                  RowBox[{"t2", "->", "1"}], ",", 
                  RowBox[{"t3", "\[Rule]", "1"}], ",", 
                  RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"List", "@@", 
             RowBox[{"(", 
              RowBox[{"Expand", "[", 
               RowBox[{"TvirC3Fixed", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                  RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                 "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
           "]"}]}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",ExpressionU\
UID->"e35683ec-a75f-467d-84f0-e385e9762fc8"],

Cell["\<\
Now we define a function ahatp which computes the contribution of a monomial \
in the virtual tangent space to the localization formula. This function is \
similar to Okounkov A-hat function, but slightly different since we are \
pairing deformations and obstructions. This function gives a rational \
function of a monomial in Tvir raised to the power of its coefficient.\
\>", "Text",
 CellChangeTimes->{{3.7166398956204443`*^9, 3.7166399648662777`*^9}, {
   3.7166399949304247`*^9, 3.716640040246209*^9}, 3.716709154121318*^9, 
   3.865135464714717*^9},ExpressionUUID->"738a376a-ab51-4708-af07-\
480d7b053e80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
   RowBox[{"list", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",ExpressionUUID->"72e4cb6e-\
8659-4512-8781-b80b427d3d1a"],

Cell["Localization computes the contribution of a fixed point", "Text",
 CellChangeTimes->{{3.7166400475092497`*^9, 
  3.716640055176478*^9}},ExpressionUUID->"532f7b60-0c30-4db1-b781-\
6003775a128d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Localization", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Cancel", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{"Times", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{"ahatp", ",", 
       RowBox[{"FPList", "[", 
        RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.716640043440914*^9, 
  3.716640043442585*^9}},ExpressionUUID->"0c172643-73ae-43cc-8f9b-\
d519f4718a02"],

Cell["\<\
The total contribution is obtained by summing over all the fixed points with \
fixed number of boxes\
\>", "Text",
 CellChangeTimes->{{3.7166402424122143`*^9, 
  3.716640261435092*^9}},ExpressionUUID->"d626d98a-0220-41b3-a6e3-\
a0780e40d09a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalContribution", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Localization", "[", 
     RowBox[{"nboxes", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",ExpressionUUID->"e54be3c8-0443-4902-b546-3e5bf5c725dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunction", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "q"}], ")"}], "^", "n"}], " ", 
      RowBox[{"TotalContribution", "[", "n", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716641503334228*^9, 3.716641555912848*^9}, {
  3.716715897487673*^9, 
  3.716715923584886*^9}},ExpressionUUID->"e006abca-8d5a-48c3-b5a0-\
0103824b23da"],

Cell["\<\
For example (we can also write this function with k=t1 t2 t3)\
\>", "Text",
 CellChangeTimes->{{3.717915871577753*^9, 3.7179158729210176`*^9}, {
  3.717915953828676*^9, 
  3.717915961642795*^9}},ExpressionUUID->"0217cfe7-730c-47ee-9053-\
663d00eb2f50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunction", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.717915877051196*^9, 3.717915877497261*^9}, {
  3.7179159661660013`*^9, 
  3.7179159662476473`*^9}},ExpressionUUID->"9bbbefdd-ab8f-4ecb-a17e-\
e0747fe836b4"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", 
         SuperscriptBox["t1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t2"}], "+", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", 
         SuperscriptBox["t3", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", "t3"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t3"}], ")"}]}]]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", 
            SuperscriptBox["t1", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", " ", 
             SuperscriptBox["t1", "2"]}], "-", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "t3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", " ", 
             SuperscriptBox["t1", "2"]}], "-", "t3"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", 
           RowBox[{"9", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t1"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t1", "+", 
            SuperscriptBox["t1", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t1", "-", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "-", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t1", "-", "t3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t1", "2"], "-", "t3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t3"}], ")"}]}], ")"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "t1"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "t2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "-", 
         RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "-", "t2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         SuperscriptBox["t2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "t2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", 
          SuperscriptBox["t2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          RowBox[{"k", " ", 
           SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", 
          SuperscriptBox["t2", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", 
           SuperscriptBox["t2", "2"]}], "-", "t3"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", 
         RowBox[{"9", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", "t2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t2"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          SuperscriptBox["t2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t2", "+", 
          SuperscriptBox["t2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t2", "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t2", "2"], "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t3"}], ")"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "t1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "-", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t2"}], "+", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t1"}], "-", 
         SuperscriptBox["t3", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t1", "2"], "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", "t3"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "t2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["t2", "2"]}], "+", 
         RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", " ", "t2"}], "-", 
         SuperscriptBox["t3", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["k", 
        RowBox[{"9", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t1", "-", "t3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["t2", "2"], "-", "t3"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t2", "-", 
         SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "t2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t2"}], "+", 
          RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", 
          SuperscriptBox["t3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          RowBox[{"k", " ", 
           SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t2"}], "+", 
          RowBox[{"k", " ", 
           SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", 
          SuperscriptBox["t3", "3"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", 
         RowBox[{"9", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t2", "-", "t3"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t1", "-", 
          SuperscriptBox["t3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t2", "-", 
          SuperscriptBox["t3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t3", "+", 
          SuperscriptBox["t3", "2"]}], ")"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7179159006187973`*^9, 
  3.717915966851308*^9},ExpressionUUID->"5cbc3cc8-80bf-4630-9e6d-\
43b5c2d8e645"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Refined limit and MacMahon", "Subsection",
 CellChangeTimes->{{3.716641930376919*^9, 
  3.716641936202071*^9}},ExpressionUUID->"3ba747a3-dcc6-4624-89c7-\
600d3d684215"],

Cell["\<\
To take the refined limit we define three sub-tori, parametrized by which \
variable we send to infinity. Other sub-tori are possible (these are the same \
defined above)\
\>", "Text",
 CellChangeTimes->{{3.716642283501618*^9, 3.716642318436922*^9}, {
  3.716642355801052*^9, 3.7166423608918867`*^9}, {3.7179160097026978`*^9, 
  3.7179160147332573`*^9}, {3.865135480473989*^9, 
  3.865135482784564*^9}},ExpressionUUID->"865ef256-ce4c-46f8-afa3-\
f8e18544fff9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TorusT1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t3", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t2", "\[Rule]", "x"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"TorusT2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t1", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t3", "\[Rule]", "x"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"TorusT3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t3", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"100", "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"t2", "\[Rule]", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "100"}], ")"}]}]}], ",", 
    RowBox[{"t1", "\[Rule]", "x"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.716642322362462*^9, 3.716642353518425*^9}, {
  3.7177512393152113`*^9, 
  3.717751249439588*^9}},ExpressionUUID->"40a5cd2d-d456-4741-b18d-\
a2ba19874518"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t1", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t3", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t2", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.717915894129039*^9, 
   3.7179160533542013`*^9},ExpressionUUID->"e4708750-a27b-46cc-9cec-\
d87d9a59616f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t2", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t1", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t3", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.717915894129039*^9, 
   3.717916053380974*^9},ExpressionUUID->"e695bf23-8eb3-47d2-b3ce-\
0a26cd5782a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t3", "\[Rule]", 
    SuperscriptBox["x", "99"]}], ",", 
   RowBox[{"t2", "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["x", "100"]]}], ",", 
   RowBox[{"t1", "\[Rule]", "x"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.717747135786014*^9, {3.717751250111067*^9, 3.717751257781204*^9}, 
   3.7177513181141157`*^9, 3.717831173643318*^9, 3.717851889080559*^9, 
   3.717915894129039*^9, 
   3.717916053401012*^9},ExpressionUUID->"03991e7a-3bb7-4aec-94fa-\
f197f17186f3"]
}, Open  ]],

Cell["\<\
Therefore the refined partition function is given by computing the \
localization result on one of these sub-tori and then taking the x->0 limit\
\>", "Text",
 CellChangeTimes->{{3.716642811294426*^9, 3.7166428389607887`*^9}, 
   3.865135486157733*^9},ExpressionUUID->"91f2a7f9-c766-4cb3-87f7-\
85e882eec443"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RefinedPartitionFunction", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "q"}], ")"}], "^", "n"}], " ", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TotalContribution", "[", "n", "]"}], "//.", "TorusT3"}], 
        ",", 
        RowBox[{"x", "\[Rule]", "0"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7166428470336*^9, 3.716642869543565*^9}, {
  3.716715345964735*^9, 
  3.716715349226616*^9}},ExpressionUUID->"997f8f68-a45d-47d5-8e18-\
f092059e64e2"],

Cell["\<\
This partition function should coincide with the refined MacMahon function. \
The MacMahon function has a one parameter family of refinements. The non \
uniqueness of the refinement is related to the non-compactness of the Hilbert \
scheme of points on C3\
\>", "Text",
 CellChangeTimes->{{3.7167120961646633`*^9, 3.716712196395939*^9}, 
   3.8651354895877438`*^9},ExpressionUUID->"f2faf24c-251e-414d-8505-\
b5cea553cda1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MacMahonRef", "[", 
   RowBox[{"q1_", ",", "q2_", ",", "N_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"q1", "^", 
           RowBox[{"(", 
            RowBox[{"i", "-", 
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"d", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{"q2", "^", 
           RowBox[{"(", 
            RowBox[{"j", "-", 
             RowBox[{"1", "/", "2"}], "-", 
             RowBox[{"d", "/", "2"}]}], ")"}]}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716712216950686*^9, 
  3.716712219668832*^9}},ExpressionUUID->"10952ba6-a64a-49f8-b74a-\
9c92f14f5604"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"MacMahonRef", "[", 
      RowBox[{
       RowBox[{"q", " ", "y"}], ",", 
       RowBox[{"q", "/", "y"}], ",", "10", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.716712222030622*^9, 
  3.7167122244104147`*^9}},ExpressionUUID->"865d901c-2fc6-4b87-9855-\
16f004de58f0"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"q", " ", "y"}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "y"], "+", 
     RowBox[{"2", " ", "y"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     FractionBox["1", 
      SuperscriptBox["y", "2"]], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["y", "3"]], "+", 
     FractionBox["3", "y"], "+", 
     RowBox[{"6", " ", "y"}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["y", "3"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["y", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.7167152557046127`*^9, 3.7167994526959267`*^9, 
  3.716869979314662*^9, 3.717747140918571*^9, 3.7177512609386787`*^9, 
  3.7177513200722723`*^9, 3.7178311795595913`*^9, 
  3.7179160535418873`*^9},ExpressionUUID->"9ba951c9-f147-4610-b928-\
62159303ecd2"]
}, Open  ]],

Cell["The y->1 limit reproduces the ordinary MacMahon function", "Text",
 CellChangeTimes->{{3.716712239363884*^9, 
  3.716712283481529*^9}},ExpressionUUID->"506b3bc4-9aa2-4499-9a17-\
0e2c556dbdb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"MacMahonRef", "[", 
      RowBox[{"q", ",", "q", ",", "10", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.716712222030622*^9, 3.7167122244104147`*^9}, {
  3.716712255157392*^9, 
  3.716712257902378*^9}},ExpressionUUID->"fb4ad343-c551-4e99-8b49-\
1649e43c66d4"],

Cell[BoxData[
 RowBox[{"1", "+", "q", "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{3.716715255752256*^9, 3.7167994527336884`*^9, 
  3.716869979359956*^9, 3.717747140973127*^9, 3.717751260991263*^9, 
  3.717751320126259*^9, 3.717831179596245*^9, 
  3.71791605357335*^9},ExpressionUUID->"99bca539-5349-4f66-b6e0-4c177758280e"]
}, Open  ]],

Cell["\<\
We check that our refined partition function agrees with the refined \
MacMahon, for y=Sqrt[k]\
\>", "Text",
 CellChangeTimes->{{3.7167152924689827`*^9, 3.716715303413074*^9}, {
  3.716715379860222*^9, 
  3.716715387867934*^9}},ExpressionUUID->"bc3c3512-4db0-4c29-bf02-\
30ff6ab09c8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RefinedPartitionFunction", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.716715273334917*^9, 
  3.7167152782879467`*^9}},ExpressionUUID->"b291d27c-1f9c-4889-a15f-\
422f00ac10b8"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SqrtBox["k"], " ", "q"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "k"}]}], ")"}], " ", 
   SuperscriptBox["q", "2"]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}], " ", 
    SuperscriptBox["q", "3"]}], 
   SqrtBox["k"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     FractionBox["1", "k"], "+", 
     RowBox[{"4", " ", "k"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["k", "2"]}]}], ")"}], " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{3.716715303772401*^9, 3.716715356210609*^9, 
  3.7167994783503513`*^9, 3.716870003555766*^9, 3.717747166392922*^9, 
  3.7177512759474373`*^9, 3.717751346575554*^9, 3.7178312030017843`*^9, 
  3.717916076141029*^9},ExpressionUUID->"0629d33d-5b96-4045-bc8f-\
b975197ac33b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Nekrasov function", "Subsection",
 CellChangeTimes->{{3.716708484649619*^9, 
  3.716708491858317*^9}},ExpressionUUID->"35d74564-e594-4194-9624-\
4693eca17c25"],

Cell["This is Nekrasov\[CloseCurlyQuote]s function in the case of C3", "Text",
 CellChangeTimes->{{3.716709716720666*^9, 
  3.716709728923133*^9}},ExpressionUUID->"f0c4a223-078e-46a5-9097-\
4005df0ddb72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", " ", "t2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", " ", "t2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", " ", "t3"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", " ", "t3"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t2", " ", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t2", " ", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t1", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{"t1", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t2", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{"t2", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t3", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{"t3", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t4", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{"t4", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t5", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{"t5", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9},ExpressionUUID->"28cf30b2-5750-49ff-bdca-\
52c73a657597"],

Cell["\<\
The partition function is defined by symmetrization (or plethystic \
exponential)\
\>", "Text",
 CellChangeTimes->{{3.716709760782259*^9, 
  3.716709793098098*^9}},ExpressionUUID->"f3215c3a-b258-440f-bd1d-\
266d24a938bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSymmC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"FC3", "[", 
       RowBox[{
        RowBox[{"t1", "^", "n"}], ",", 
        RowBox[{"t2", "^", "n"}], ",", 
        RowBox[{"t3", "^", "n"}], ",", 
        RowBox[{"t4", "^", "n"}], ",", 
        RowBox[{"t5", "^", "n"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "14"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.674403491904615*^9, 3.674403527351356*^9}, {
  3.674995586210567*^9, 3.6749955886488037`*^9}, {3.716709802160664*^9, 
  3.7167098050394917`*^9}, {3.717754417178849*^9, 
  3.717754422236845*^9}},ExpressionUUID->"ecb463b6-9db7-4328-aee0-\
b5ff4520f2bc"],

Cell["\<\
We look at the first terms with the identification of parameters given on \
page 24 of Nekrasov-Okounkov (typo corrected)\
\>", "Text",
 CellChangeTimes->{{3.674403552227922*^9, 3.6744035810420523`*^9}, {
  3.674403612951662*^9, 3.6744036246301813`*^9}, {3.8651355033667603`*^9, 
  3.865135508727289*^9}},ExpressionUUID->"bc1933a8-7b99-4ec6-a54c-\
d0d571d781b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"ZSymmC3", "[", 
    RowBox[{"t1", ",", "t2", ",", "t3", ",", 
     RowBox[{"q", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"1", "/", "q"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674403628132362*^9, 3.6744036836634407`*^9}, 
   3.7167098250319757`*^9, {3.717754438699802*^9, 
   3.7177544389250717`*^9}},ExpressionUUID->"6fd8413f-d4e6-4712-aacc-\
16deba88c237"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{
     SqrtBox["t1"], " ", 
     SqrtBox["t2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t1", " ", "t2"}]}], ")"}], " ", 
     SqrtBox["t3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t2", " ", "t3"}]}], ")"}], " ", "q"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"t1", " ", "t2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"t1", " ", "t3"}]], " ", 
     SqrtBox[
      RowBox[{"t2", " ", "t3"}]]}]], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"t1", " ", "t2"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"t1", " ", "t3"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"t2", " ", "t3"}]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t1"}], ")"}], "2"], " ", "t1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t2"}], ")"}], "2"], " ", "t2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", "t3"}]], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SqrtBox[
             SuperscriptBox["t1", "2"]], " ", 
            SqrtBox[
             SuperscriptBox["t2", "2"]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["t1", "2"], " ", 
               SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
            SqrtBox[
             SuperscriptBox["t3", "2"]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["t1", "2"], " ", 
               SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["t2", "2"], " ", 
               SuperscriptBox["t3", "2"]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["t1", "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["t1", "2"], " ", 
              SuperscriptBox["t2", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["t2", "2"]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["t1", "2"], " ", 
              SuperscriptBox["t3", "2"]}]], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["t2", "2"], " ", 
              SuperscriptBox["t3", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["t3", "2"]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"t1", " ", "t2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"t1", " ", "t2", " ", "t3"}]], "+", 
             RowBox[{"t1", " ", "t2", " ", "t3", " ", 
              SqrtBox[
               RowBox[{"t1", " ", "t2", " ", "t3"}]]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t1"}], ")"}], " ", 
           SqrtBox["t1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t2"}], ")"}], " ", 
           SqrtBox["t2"], " ", 
           SqrtBox[
            RowBox[{"t1", " ", "t2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
           SqrtBox["t3"], " ", 
           SqrtBox[
            RowBox[{"t1", " ", "t3"}]], " ", 
           SqrtBox[
            RowBox[{"t2", " ", "t3"}]]}]]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "3"],
    SeriesData[$CellContext`q, 0, {}, 0, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, 0, ((((((((((((-1)/(-1 + $CellContext`t1)) $CellContext`t1^
               Rational[1, 2])/(-1 + $CellContext`t2)) $CellContext`t2^
             Rational[1, 2]) ($CellContext`t1 $CellContext`t2)^
            Rational[-1, 
              2]) (-1 + $CellContext`t1 $CellContext`t2))/(-1 + \
$CellContext`t3)) $CellContext`t3^
         Rational[1, 2]) ($CellContext`t1 $CellContext`t3)^
        Rational[-1, 2]) ($CellContext`t2 $CellContext`t3)^
       Rational[-1, 
         2]) (-1 + $CellContext`t1 $CellContext`t3)) (-1 + $CellContext`t2 \
$CellContext`t3), 0, 
    Rational[1, 
      4] (((((((((
              2 (-1 + $CellContext`t1)^(-2))/$CellContext`t1) (-1 + \
$CellContext`t2)^(-2))/$CellContext`t2) (-1 + $CellContext`t1 \
$CellContext`t2)^2) (-1 + $CellContext`t3)^(-2))/$CellContext`t3) (-1 + \
$CellContext`t1 $CellContext`t3)^2) (-1 + $CellContext`t2 $CellContext`t3)^2 + 
     4 ((((((((((((Rational[-1, 2] ($CellContext`t1^2)^
                    Rational[
                    1, 2])/(-1 + $CellContext`t1^2)) ($CellContext`t2^2)^
                  Rational[1, 2]) ($CellContext`t1^2 $CellContext`t2^2)^
                 Rational[-1, 
                   2])/(-1 + $CellContext`t2^2)) (-1 + $CellContext`t1^2 \
$CellContext`t2^2)) ($CellContext`t3^2)^
              Rational[1, 2]) ($CellContext`t1^2 $CellContext`t3^2)^
             Rational[-1, 2]) ($CellContext`t2^2 $CellContext`t3^2)^
            Rational[-1, 
              2])/(-1 + $CellContext`t3^2)) (-1 + $CellContext`t1^2 \
$CellContext`t3^2)) (-1 + $CellContext`t2^2 $CellContext`t3^2) - \
((((((((((((-1 + $CellContext`t1)^(-1) $CellContext`t1^
                   Rational[-1, 2])/(-1 + $CellContext`t2)) $CellContext`t2^
                 Rational[-1, 2]) ($CellContext`t1 $CellContext`t2)^
                Rational[-1, 
                  2]) (-1 + $CellContext`t1 $CellContext`t2))/(-1 + \
$CellContext`t3)) $CellContext`t3^
             Rational[-1, 2]) ($CellContext`t1 $CellContext`t3)^
            Rational[-1, 2]) ($CellContext`t2 $CellContext`t3)^
           Rational[-1, 
             2]) (-1 + $CellContext`t1 $CellContext`t3)) (-1 + \
$CellContext`t2 $CellContext`t3)) ((($CellContext`t1 $CellContext`t2) \
$CellContext`t3)^
         Rational[
          1, 2] + (($CellContext`t1 $CellContext`t2) $CellContext`t3) \
(($CellContext`t1 $CellContext`t2) $CellContext`t3)^Rational[1, 2])))}, 0, 6, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{3.7167152562894173`*^9, 3.716799478995713*^9, 
  3.7168700040733624`*^9, 3.717747167096354*^9, 3.717751347019328*^9, 
  3.717831203544635*^9, 
  3.7179162112932243`*^9},ExpressionUUID->"c3d2bf55-f0a3-4f7b-a49d-\
7577aaa1cd64"]
}, Open  ]],

Cell["\<\
We check that the symmetrized partition function reproduces the computation \
done using direct localization (where we set k=t1 t2 t3)\
\>", "Text",
 CellChangeTimes->{{3.716715429005137*^9, 3.7167154475424623`*^9}, 
   3.7167158626650543`*^9, {3.7167162969928637`*^9, 
   3.716716302185555*^9}},ExpressionUUID->"951de451-6586-46bb-92bd-\
63fc70760ca0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"ZSymmC3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3", ",", 
         RowBox[{"q", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "q"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "-", 
     RowBox[{"PartitionFunction", "[", "4", "]"}]}], "//.", 
    RowBox[{"k", "\[Rule]", 
     RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7167159335046883`*^9, 3.7167159375929203`*^9}, {
  3.716716200046505*^9, 
  3.716716284140979*^9}},ExpressionUUID->"b31b9d88-ca11-465f-8d19-\
b18ef0c35195"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"9", "/", "2"}]],
  SeriesData[$CellContext`q, 0, {}, 9, 9, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.716715937956061*^9, 3.716716204861773*^9, {3.716716250901246*^9, 
   3.716716276886421*^9}, 3.716716474423229*^9, 3.716799690286375*^9, 
   3.716870181406157*^9, 3.717747360472706*^9, 3.717751543316654*^9, 
   3.7178313776902742`*^9, 
   3.717916387260022*^9},ExpressionUUID->"92569f2f-ae3e-43cf-bb40-\
0520521a3dde"]
}, Open  ]],

Cell["\<\
One can also check the refined limit by taking the limit directly on Nekrasov \
function FC3. If we do that it becomes  (Okounkov proposition 3.5.15)\
\>", "Text",
 CellChangeTimes->{{3.716717986114283*^9, 
  3.716718020011519*^9}},ExpressionUUID->"12e9670a-d2c2-4768-9add-\
98f1db6449a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"f8e49153-080f-4d10-941c-\
6e5bf282e86d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FC3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", 
       RowBox[{"q", "/", 
        RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], "//.",
      "TorusT3"}], ",", 
    RowBox[{"x", "\[Rule]", "0"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7177544963879137`*^9, 
  3.717754543068779*^9}},ExpressionUUID->"fd9803fe-5065-446c-bb71-\
372c3c492bb4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"k", " ", "q"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox["k"], "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["k"], " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.717754537194786*^9, 3.717754543594081*^9}, 
   3.7178313778384447`*^9, 
   3.717916387436311*^9},ExpressionUUID->"7a4da19e-b284-4561-9205-\
d41b7deaba61"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3refined", "[", 
   RowBox[{"z_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"k", "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}], " ", 
   RowBox[{"z", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Sqrt", "[", "k", "]"}], " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}]}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.674406576332759*^9, 3.674406576867082*^9}, {
  3.716718032801001*^9, 
  3.71671803599305*^9}},ExpressionUUID->"3f062bff-a60d-4441-bc52-\
e4b224d7d457"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "n"}], " ", 
        RowBox[{"FC3refined", "[", 
         RowBox[{
          RowBox[{"q", "^", "n"}], ",", 
          RowBox[{"k", "^", "n"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.675102704880722*^9, 3.6751027052800207`*^9}, 
   3.716718040206039*^9},ExpressionUUID->"5ece90c5-4d0a-4ff0-92a0-\
a1cc0de7eba2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    SqrtBox["k"], " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], 
    SqrtBox["k"]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      FractionBox["1", "k"], "+", 
      RowBox[{"4", " ", "k"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, $CellContext`k^Rational[1, 2], 1 + 
    2 $CellContext`k, $CellContext`k^Rational[-1, 2] (1 + 2 $CellContext`k + 
     3 $CellContext`k^2), 3 + $CellContext`k^(-1) + 4 $CellContext`k + 
    5 $CellContext`k^2}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.716718043363852*^9, 3.7167996903926573`*^9, 
  3.716870181499318*^9, 3.71774736056151*^9, 3.71775154341612*^9, 
  3.717751801219521*^9, 3.717831377924944*^9, 
  3.717916387509039*^9},ExpressionUUID->"6a163574-5681-499a-867f-\
b59d59a2bbc5"]
}, Open  ]],

Cell["\<\
which indeed reproduces the refined MacMahon function. We could also have the \
minus signs appear differently by changing the sign of q (sometimes this \
definition is used)\
\>", "Text",
 CellChangeTimes->{{3.7167180501875343`*^9, 3.7167180585376472`*^9}, {
  3.717751803403914*^9, 
  3.7177518597140417`*^9}},ExpressionUUID->"30e4c6ff-ea80-4584-a699-\
b677496fb9e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "n"}], " ", 
        RowBox[{"FC3refined", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "q"}], ")"}], "^", "n"}], ",", 
          RowBox[{"k", "^", "n"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.675102704880722*^9, 3.6751027052800207`*^9}, 
   3.716718040206039*^9, {3.7177518207895803`*^9, 
   3.717751821620797*^9}},ExpressionUUID->"15da8c1c-c058-419e-8f14-\
2bc54fe09b24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{
    SqrtBox["k"], " ", "q"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "2"]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], 
    SqrtBox["k"]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      FractionBox["1", "k"], "+", 
      RowBox[{"4", " ", "k"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["k", "2"]}]}], ")"}], " ", 
    SuperscriptBox["q", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, -$CellContext`k^Rational[1, 2], 1 + 
    2 $CellContext`k, (-$CellContext`k^Rational[-1, 2]) (1 + 2 $CellContext`k + 
     3 $CellContext`k^2), 3 + $CellContext`k^(-1) + 4 $CellContext`k + 
    5 $CellContext`k^2}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.717751822074212*^9, 3.717831377958214*^9, 
  3.7179163875553837`*^9},ExpressionUUID->"6d332857-d00f-4ec4-a7db-\
3f815d28fc50"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A-fibered singularities", "Chapter",
 CellChangeTimes->{{3.716812531022464*^9, 
  3.716812534787472*^9}},ExpressionUUID->"37641174-67c8-4c0b-81ba-\
2a07c66aaa9e"],

Cell["\<\
Now we will consider singularities of the form C x C2 / Zn, which are A-type \
singularities fibered over C. These singularities have the property that the \
resolution is a chain of P1\
\>", "Text",
 CellChangeTimes->{{3.7166324054011297`*^9, 
  3.716632456151668*^9}},ExpressionUUID->"dc75822b-2aca-41f2-8093-\
2adc4a9a8a9f"],

Cell[CellGroupData[{

Cell["C2/Z2 x C", "Subchapter",
 CellChangeTimes->{{3.716812589315277*^9, 
  3.716812596497425*^9}},ExpressionUUID->"88ba2ab9-7860-4d05-b6b2-\
fc8f2c811ea1"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.7167213095525618`*^9, 
  3.716721310843902*^9}},ExpressionUUID->"4cbddee5-4f6a-4312-80dd-\
7c055941c053"],

Cell["\<\
To take into account the orbifold action we decompose the vector spaces V in \
modules with respect to the toric action. We let the orbifold group act on \
the toric weights (t1,t2,t3) as (w t1 , w^(-1) t2 , t3) (so that the \
determinant is constant). Therefore each monomial in the weight decomposition \
of V will transform in the conjugacy classes of the orbifold group. Since for \
Z2 w^2=1, the monomial can be invariant or transform with a w. We implement \
this in the formalism by inserting a Kronecker delta in the definition of V. \
Elements of Vr will be monomials t1^(-i+1) t2^(-j+1) t3^(-k+1) in the toric \
weights with (-i+1)-(-j+1)=r modulo 2   \
\>", "Text",
 CellChangeTimes->{{3.7167297341000423`*^9, 3.7167297396983547`*^9}, {
  3.7167312250581303`*^9, 3.716731236203673*^9}, {3.716731301398726*^9, 
  3.716731550641433*^9}, {3.716731714932044*^9, 
  3.716731723710896*^9}},ExpressionUUID->"4cc71eee-7aef-4276-a81b-\
bce8827ed8e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC2Z2", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "-", "i"}], ",", "2"}], "]"}], ",", "r"}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
   3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
   3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
   3.685795923624857*^9, 3.685795925376687*^9}, {3.686396180192107*^9, 
   3.686396186019744*^9}, 3.6864006439129047`*^9, {3.716731765086728*^9, 
   3.716731765902526*^9}},ExpressionUUID->"4a6e1bb8-4b94-4080-a2d6-\
75aa6df31542"],

Cell["\<\
The virtual tangent space at fixed points is constructed by taking the \
virtual tangent space for C3 and keeping the Z2 invariant part\
\>", "Text",
 CellChangeTimes->{{3.716731774414606*^9, 
  3.716731853595142*^9}},ExpressionUUID->"b485cdd0-7634-4436-9009-\
6ebb9241937a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC2Z2fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=",
   "  ", 
  RowBox[{
   RowBox[{"PPVC2Z2", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC2Z2", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", "t1", " ", "t2", " ", 
    "t3"}], "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", "t2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z2", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "-", "t2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.674587994202264*^9, 3.674588008681179*^9}, {
  3.6746547289960318`*^9, 3.6746547329251757`*^9}, {3.674993518039311*^9, 
  3.674993519238812*^9}, {3.6750056749571943`*^9, 3.6750056766999826`*^9}, {
  3.6750059890160027`*^9, 3.675005990235087*^9}, {3.6857941088840933`*^9, 
  3.685794343643107*^9}, {3.686396370859964*^9, 3.686396411945922*^9}, {
  3.686397523528788*^9, 3.686397524377611*^9}, {3.686397555647361*^9, 
  3.6863975564117727`*^9}, {3.6863975946782312`*^9, 3.6863975979347754`*^9}, {
  3.686397636808201*^9, 3.686397639159382*^9}, {3.686397818218688*^9, 
  3.686397831729867*^9}, {3.686399127478767*^9, 3.686399186763342*^9}, {
  3.686400691246662*^9, 
  3.686400699758142*^9}},ExpressionUUID->"bacf9f85-148e-419e-b344-\
3274750cef8d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PPVC2Z2", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
   "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PPVC2Z2", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
   "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.686397714373437*^9, 3.6863977742298183`*^9}, {
  3.686398756336615*^9, 3.686398774359968*^9}, {3.686400037990293*^9, 
  3.6864000663604593`*^9}, {3.709799730954965*^9, 3.709799731708467*^9}, {
  3.716731878030596*^9, 
  3.716731879034527*^9}},ExpressionUUID->"09ab0446-af82-4202-b2af-\
0a9c368a7ee1"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "7"]], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "6"]], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "5"]], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "4"]], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "3"]], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "2"]], "+", 
  FractionBox["1", "t3"]}]], "Output",
 CellChangeTimes->{3.7167344035810003`*^9, 3.716799690591608*^9, 
  3.717747360728643*^9, 3.7177519020916243`*^9, 3.717831378137755*^9, 
  3.7179165526641073`*^9},ExpressionUUID->"9c13f24e-da69-480d-998c-\
42d6ddf8bfa6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "t2"], "+", 
  FractionBox["1", 
   RowBox[{"t2", " ", 
    SuperscriptBox["t3", "3"]}]], "+", 
  FractionBox["1", 
   RowBox[{"t2", " ", 
    SuperscriptBox["t3", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{"t2", " ", "t3"}]]}]], "Output",
 CellChangeTimes->{3.7167344035810003`*^9, 3.716799690591608*^9, 
  3.717747360728643*^9, 3.7177519020916243`*^9, 3.717831378137755*^9, 
  3.7179165527760353`*^9},ExpressionUUID->"5dc43472-a3fb-4e4a-b75f-\
adb54f9e1745"]
}, Open  ]],

Cell["\<\
This function counts the number of boxes in the 3d partition in the conjugacy \
class r. It is obtained by taking Vr computed on a 3d partition and setting \
the toric weights to 1\
\>", "Text",
 CellChangeTimes->{{3.716734435601859*^9, 3.716734490541175*^9}, {
  3.865135528905345*^9, 
  3.865135536084257*^9}},ExpressionUUID->"03a7ecb8-8e61-41f9-8999-\
73179a2c0111"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC2Z2", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVC2Z2", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685795573005415*^9, 3.685795594181725*^9}, 
   3.6857956721339827`*^9, {3.685795713741584*^9, 3.685795814978931*^9}, {
   3.6857958527331142`*^9, 3.6857958683004723`*^9}, {3.685795981600951*^9, 
   3.6857959892875137`*^9}, 3.685796449591515*^9, {3.685796677468938*^9, 
   3.685796685114377*^9}, 3.685796731259357*^9, {3.6863964714823923`*^9, 
   3.6863964807605333`*^9}},ExpressionUUID->"f6c213da-98f0-4b4e-b5fe-\
ca426e2205bc"],

Cell["\<\
We define the virtual tangent space as a function of the fixed point \
partition for a certain fixed number of boxes\
\>", "Text",
 CellChangeTimes->{{3.71673465220093*^9, 
  3.716734676597206*^9}},ExpressionUUID->"864803bd-fc8a-49ab-9728-\
6926aebcb6ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VirtualTC2Z2", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"TvirC2Z2fixed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
      RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
     "t3", ",", "k"}], "]"}], "]"}]}]], "Input",ExpressionUUID->"8475527a-\
db63-4d18-aee1-473e6a5a33be"],

Cell["\<\
The definition of the list of fixed points and their contribution to the \
localization formula proceeds as in the C3 case, with the new virtual tangent \
space\
\>", "Text",
 CellChangeTimes->{{3.7167347182852592`*^9, 
  3.716734744962378*^9}},ExpressionUUID->"d55edc42-7fba-4d26-bd54-\
2865893f59df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FPListC2Z2", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"List", "@@", 
                RowBox[{"(", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"TvirC2Z2fixed", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
               "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "\[Rule]", "1"}], ",", 
                RowBox[{"t2", "->", "1"}], ",", 
                RowBox[{"t3", "\[Rule]", "1"}], ",", 
                RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Sow", "[", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                "\[IndentingNewLine]", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                   "//.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
               ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                 "//.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t1", "\[Rule]", "1"}], ",", 
                  RowBox[{"t2", "->", "1"}], ",", 
                  RowBox[{"t3", "\[Rule]", "1"}], ",", 
                  RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"List", "@@", 
             RowBox[{"(", 
              RowBox[{"Expand", "[", 
               RowBox[{"TvirC2Z2fixed", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                  RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                 "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
           "]"}]}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",ExpressionU\
UID->"38efddda-a182-4ae3-ad42-79c0099f7b1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
   RowBox[{"list", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",ExpressionUUID->"9772b11a-\
0611-4b62-8922-0340fa1988c5"],

Cell["\<\
In the localization formula we weight the contribution of each fixed point \
with p0^pi0 p1^pi1, which count separately the number of boxes transforming \
in the conjugacy classes r=0,1\
\>", "Text",
 CellChangeTimes->{{3.716734840426092*^9, 
  3.716734889385055*^9}},ExpressionUUID->"aed21d06-6814-4b2b-a33b-\
64efd3cea671"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationC2Z2", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cancel", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Times", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{"ahatp", ",", 
        RowBox[{"FPListC2Z2", "[", 
         RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
    "]"}], " ", 
   RowBox[{"p0", "^", 
    RowBox[{"NBC2Z2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
   RowBox[{"p1", "^", 
    RowBox[{"NBC2Z2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], "]"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.6863964185845757`*^9, 
   3.6863964511875277`*^9}, {3.686396494277749*^9, 3.686396522946504*^9}, 
   3.716734694805983*^9, {3.716734750174404*^9, 3.7167347826276293`*^9}, {
   3.716734822914542*^9, 3.716734823053763*^9}, {3.71673489401716*^9, 
   3.716734931160219*^9}},ExpressionUUID->"6cdaac49-5535-4a31-8733-\
c4aae2335855"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TotalContributionC2Z2", "[", 
    RowBox[{"nboxes_", ",", "p0_", ",", "p1_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"LocalizationC2Z2", "[", 
      RowBox[{"nboxes", ",", "i", ",", "p0", ",", "p1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",ExpressionUUID->"9647a9cd-6f4c-\
4254-a6fa-74f6297710b1"],

Cell["The partition function is", "Text",
 CellChangeTimes->{{3.716734904051325*^9, 
  3.716734907262677*^9}},ExpressionUUID->"0e7fa11a-9ae6-4c06-90c7-\
ae1ce5046392"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC2Z2", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{"TotalContributionC2Z2", "[", 
      RowBox[{"n", ",", "p0", ",", "p1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716735080748169*^9, 3.7167350818615313`*^9}, {
  3.716735125331647*^9, 3.716735130487648*^9}, {3.71673516142768*^9, 
  3.716735173440413*^9}},ExpressionUUID->"a82f487d-a122-4470-b544-\
b99c37b467e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC2Z2", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.716735151183049*^9, 
  3.716735155662837*^9}},ExpressionUUID->"97483462-4e5d-47bc-9561-\
e0a4c43bf3e6"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.716735156168825*^9, 3.716735177531796*^9}, 
   3.716799690996207*^9, 3.71774736109925*^9, 3.7177519025398693`*^9, 
   3.71783137855161*^9, 
   3.7179165530339947`*^9},ExpressionUUID->"c811ba5e-b205-4b87-876a-\
73c56582663e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Orbifold Nekrasov function", "Subsection",
 CellChangeTimes->{{3.7167218568656588`*^9, 
  3.716721869150951*^9}},ExpressionUUID->"3ff2ca03-a14b-4e69-8040-\
45cfa2a17920"],

Cell["\<\
Now we find a symmetrized representation for the partition function, by using \
an orbifold generalization of the Nekrasov function. Our formula is \
constructed from two pieces: a series of copies of the C3 function \
parametrizing Z2 invariant monomials and a \[OpenCurlyDoubleQuote]Kahler\
\[CloseCurlyDoubleQuote] term\
\>", "Text",
 CellChangeTimes->{{3.716735647059773*^9, 3.7167356920677357`*^9}, {
  3.716735731597981*^9, 
  3.716735756320787*^9}},ExpressionUUID->"faf50edc-e2cd-422e-9fc3-\
c27de4e9f9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"bfe67ca7-62ff-4244-ab50-\
6e18e82ab709"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKahlerZ2", "[", 
   RowBox[{"p1_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"1", "/", "p1"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         FractionBox["t3", "k"]]], "-", 
       SqrtBox[
        FractionBox["t3", "k"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t3"]]}], "+", 
         SqrtBox["t3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709800049685461*^9, 3.7098001425906267`*^9}, {
   3.709800282903933*^9, 3.7098002913052387`*^9}, {3.7098010041146803`*^9, 
   3.709801008186751*^9}, {3.709801741383148*^9, 3.709801768415749*^9}, {
   3.709808631439939*^9, 3.7098086335554943`*^9}, {3.716735765312028*^9, 
   3.716735799760202*^9}, {3.717747051802793*^9, 3.7177471082204857`*^9}, 
   3.717747456920499*^9},ExpressionUUID->"48a02100-0cfe-4e8e-aff5-\
8b35dd941928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSymmZ2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "n"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "/", "t2"}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "^", "2"}], ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", " ", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "^", "2"}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "/", "t1"}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FKahlerZ2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
           RowBox[{"(", " ", "m", ")"}]}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
            RowBox[{"(", " ", "m", ")"}]}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71674292208926*^9, 3.716742953076577*^9}, {
   3.7167432752667227`*^9, 3.716743292259039*^9}, {3.7167433457899113`*^9, 
   3.71674334641877*^9}, 3.716743669529449*^9, {3.716804724797839*^9, 
   3.71680472488545*^9}, 3.716804819240119*^9, 
   3.717747119705455*^9},ExpressionUUID->"6e12c6a5-9a7d-4c01-8dae-\
c1526ae2209b"],

Cell["\<\
In order to check this partition function we do the following: first we \
separate the sum of the three terms in the exponential into a product of \
three exponentials, we expand each one separately and then we take the \
coefficient (this is just to have a faster computation). Then we subtract the \
localization computation, and check that each coefficient is separately \
vanishing\
\>", "Text",
 CellChangeTimes->{{3.716743328778887*^9, 3.716743416044753*^9}, {
  3.7167435737619963`*^9, 
  3.71674359204348*^9}},ExpressionUUID->"3f965861-edbd-454e-9546-\
2d34c458e2ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmZ2", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", "t2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", " ", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "/", "t1"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKahlerZ2", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "]"}], "//.", 
      
      RowBox[{"q", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "p0"}], " ", "p1"}]}]}], "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.716743547968031*^9, 3.716743560188056*^9}, {
   3.7167436790487823`*^9, 3.716743912696555*^9}, {3.7167439728450737`*^9, 
   3.716743980246004*^9}, {3.716744122209505*^9, 3.71674415677131*^9}, {
   3.7167441899475527`*^9, 3.71674421310176*^9}, {3.716744447215317*^9, 
   3.716744447478372*^9}, {3.71674454084348*^9, 3.7167445585656633`*^9}, {
   3.716744658924059*^9, 3.716744706322913*^9}, {3.716744826823687*^9, 
   3.716744860659793*^9}, 3.716745280128818*^9, {3.7167453651037197`*^9, 
   3.716745373778812*^9}, {3.7177471227024*^9, 
   3.717747126122335*^9}},ExpressionUUID->"a7a88b7c-0ef6-411c-b0ef-\
7b7efb58f1d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ2", "[", 
   RowBox[{"order_", ",", "n0_", ",", "n1_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"TotalSymmZ2", ",", "p0", ",", "n0"}], "]"}], ",", "p1", ",",
         "n1"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], "-", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"TotalContributionC2Z2", "[", 
           RowBox[{"order", ",", "p0", ",", "p1"}], "]"}], ",", "p0", ",", 
          "n0"}], "]"}], ",", "p1", ",", "n1"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743547968031*^9, 3.716743560188056*^9}, {
   3.7167436790487823`*^9, 3.716743912696555*^9}, {3.7167439728450737`*^9, 
   3.716743980246004*^9}, {3.716744122209505*^9, 3.71674415677131*^9}, {
   3.7167441899475527`*^9, 3.71674421310176*^9}, {3.716744447215317*^9, 
   3.716744447478372*^9}, {3.71674454084348*^9, 3.7167445585656633`*^9}, 
   3.716745311838509*^9, {3.7168057498275347`*^9, 
   3.716805772190095*^9}},ExpressionUUID->"194bf952-99a4-4a89-abe6-\
53ca50cd97b8"],

Cell["\<\
To check that the two partition function match order by order,  we write them \
into a list using the function DistributeIntoNodes defined in the first \
Section (Generalities and Definitions - Other quiver functions), which gives \
all the possible ways the instanton number is distributed in the number of \
nodes. Note that to check the partition functions we have to set k=t1 t2 t3 \
explicitly in the formulas\
\>", "Text",
 CellChangeTimes->{{3.716745690460805*^9, 3.716745788155431*^9}, {
  3.717916876780944*^9, 
  3.717916941971794*^9}},ExpressionUUID->"26c6c071-198d-4f4e-a1a9-\
e380661340e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ2List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffZ2", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7167439311444817`*^9, 
  3.716743937953562*^9}},ExpressionUUID->"9d12d46f-c93c-48b8-a12c-\
24b86c4bd2a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743959254279*^9, 3.71674396117627*^9}, {
  3.716744415326033*^9, 3.716744457092928*^9}, {3.716745326607234*^9, 
  3.716745328229128*^9}},ExpressionUUID->"c3cc71d0-3915-4c72-83ae-\
26b9a9527333"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.716743961762023*^9, 3.7167439829175577`*^9}, 
   3.7167441244162416`*^9, 3.71674416090659*^9, 3.716744216031682*^9, {
   3.7167444181391373`*^9, 3.716744457639382*^9}, 3.7167448106633673`*^9, {
   3.71674532415149*^9, 3.716745328700337*^9}, 3.716745407022099*^9, 
   3.716799729087961*^9, 3.717747394055794*^9, 3.717747493271392*^9, 
   3.7177519360215597`*^9, 3.717831408325203*^9, 
   3.717916584941412*^9},ExpressionUUID->"cc80e314-cd83-4a97-a8e2-\
be92c3390e80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743959254279*^9, 3.71674396117627*^9}, {
  3.716744415326033*^9, 3.716744457092928*^9}, {3.716745326607234*^9, 
  3.7167453484751587`*^9}},ExpressionUUID->"dd197162-7146-430d-a254-\
adc1e0cfe072"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.716745408262557*^9, 3.7167997304757*^9, 
  3.717747395589641*^9, 3.717747494507531*^9, 3.717751937524167*^9, 
  3.717831409511787*^9, 
  3.7179165861301813`*^9},ExpressionUUID->"5fe22d5a-24cc-4f00-8de5-\
491e557a538d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743959254279*^9, 3.71674396117627*^9}, {
  3.716744415326033*^9, 3.716744457092928*^9}, {3.716745326607234*^9, 
  3.716745350047001*^9}},ExpressionUUID->"9df45972-86a3-400a-81db-\
0b411de34b33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.71674541029395*^9, 3.7167997326749067`*^9, 
  3.7177473979157677`*^9, 3.717747496478611*^9, 3.717751939705233*^9, 
  3.717831411386221*^9, 
  3.717916588089382*^9},ExpressionUUID->"1da55f52-d222-4908-970c-\
e50b309cc1b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743959254279*^9, 3.71674396117627*^9}, {
  3.716744415326033*^9, 3.716744457092928*^9}, {3.716745326607234*^9, 
  3.71674535151757*^9}},ExpressionUUID->"6a231edd-2783-406b-82a6-\
a33e0631754f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7167454161471453`*^9, 3.7167997388007402`*^9, 
  3.717747404212821*^9, 3.717747519965629*^9, 3.7177519464432573`*^9, 
  3.717831416262266*^9, 
  3.717916593152203*^9},ExpressionUUID->"c9cd1329-2b04-4465-91c0-\
a435437fe899"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743959254279*^9, 3.71674396117627*^9}, {
  3.716744415326033*^9, 3.716744457092928*^9}, {3.716745326607234*^9, 
  3.7167453532326202`*^9}},ExpressionUUID->"bcb89f09-1f12-4baf-a7d0-\
d0d3f1880d30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.716745433325231*^9, 3.716799755321061*^9, 
  3.717747420916656*^9, 3.717747534981695*^9, 3.717751965271142*^9, 
  3.717831430150178*^9, 
  3.717916607387434*^9},ExpressionUUID->"6a545271-af67-4747-b3b3-\
e1b55eef1613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ2List", "[", 
    RowBox[{"6", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"6", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7167453595710077`*^9, 
  3.7167453614126167`*^9}},ExpressionUUID->"b8ceafd4-c10e-40a6-8d81-\
4a956f46557f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.716745550565963*^9, 3.7167998872689943`*^9, 
  3.717747426487001*^9, 3.717747653878644*^9, 3.7177520879478207`*^9, 
  3.717831534964671*^9, 
  3.7179167144937277`*^9},ExpressionUUID->"d52199f1-c50e-449d-b326-\
0be6dc2ae971"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Refined Limit", "Subsection",
 CellChangeTimes->{{3.7167218568656588`*^9, 3.716721869150951*^9}, {
  3.716746495930977*^9, 
  3.71674649772202*^9}},ExpressionUUID->"1560a958-b715-4916-83f6-\
6dc2ab85a22d"],

Cell["\<\
We can take the refined limit already at the level of the Orbifold Nekrasov \
function\
\>", "Text",
 CellChangeTimes->{{3.7167468509322166`*^9, 3.716746882145362*^9}, {
  3.7167992545538607`*^9, 
  3.716799257983963*^9}},ExpressionUUID->"ba1e41f0-5b86-4764-b62c-\
90e29338330b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FC3", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "/", "t2"}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"t2", "^", "2"}], ")"}], ",", "t3", ",", 
         RowBox[{"q", "/", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], 
       "+", 
       RowBox[{"FC3", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "^", "2"}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"t2", "/", "t1"}], ")"}], ",", 
         RowBox[{"(", "t3", ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], 
       "+", 
       RowBox[{"FKahlerZ2", "[", 
        RowBox[{"p1", ",", "t3", ",", 
         RowBox[{"q", "/", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}]}], 
      ")"}], "//.", "TorusT3"}], "]"}], ",", 
   RowBox[{"x", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.716799260506085*^9, 3.716799276704976*^9}, {
  3.716799985640109*^9, 3.716799993014703*^9}, {3.716800074139658*^9, 
  3.716800088893502*^9}, {3.716800215721901*^9, 3.7168002355496063`*^9}, {
  3.716803452911003*^9, 
  3.7168034891087933`*^9}},ExpressionUUID->"80b7082b-3fb3-4014-8326-\
0b6d06c347fe"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "p1"}], ")"}], "2"], " ", "q"}], 
   RowBox[{"p1", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["k"], "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["k"], " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7167994403653507`*^9, 3.716799887345582*^9, {3.716799987145741*^9, 
   3.7167999935304117`*^9}, {3.7168000770206747`*^9, 3.716800089477722*^9}, 
   3.716800236169428*^9, 3.716803489926999*^9, 3.717747801915346*^9, 
   3.717752088229148*^9, 3.717831535219129*^9, 3.717916714752284*^9, 
   3.7179169611218348`*^9},ExpressionUUID->"8b2690ca-fb28-4d76-bf2f-\
a5493c548b3d"]
}, Open  ]],

Cell["Therefore we define", "Text",
 CellChangeTimes->{{3.716803745712994*^9, 
  3.716803747865363*^9}},ExpressionUUID->"42ae9505-c403-4893-b5ba-\
6572e8f9981d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FZ2Ref", "[", 
   RowBox[{"q_", ",", "k_", ",", "p1_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"k", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "p1"}], ")"}], "2"], " ", "q"}], 
    RowBox[{"p1", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["k"], "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SqrtBox["k"], " ", "q"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{
  3.7177478162316504`*^9},ExpressionUUID->"e7946504-0ade-4e1a-885f-\
52aadca75969"],

Cell["\<\
By \[OpenCurlyDoubleQuote]undoing\[CloseCurlyDoubleQuote] the plethystic \
exponential it is easy, if a bit involved, to write down a product formula \
for the refined invariants (the parameters epsilon and delta parameterize \
different refinements)\
\>", "Text",
 CellChangeTimes->{{3.71680377251703*^9, 3.716803795203907*^9}, {
  3.7179169714418983`*^9, 
  3.717916982466845*^9}},ExpressionUUID->"2e861528-4b02-41d8-bb1f-\
d75aa665a922"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZreoA", "[", 
   RowBox[{"a0_", ",", "a1_", ",", "y0_", ",", "y1_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"L", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a0"}], "/", "2"}], "+", 
          RowBox[{"1", "/", "2"}], "+", "j"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
       RowBox[{"y1", "^", "a1"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZreeA", "[", 
   RowBox[{"a0_", ",", "a1_", ",", "y0_", ",", "y1_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"L", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a0"}], "/", "2"}], "+", "1", "+", "j"}], ")"}]}], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
        RowBox[{"y1", "^", "a1"}]}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZimA", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "y0_", ",", "y1_", ",", "epsilon_", ",", "delta_", 
    ",", "N_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "epsilon", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "N"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "delta", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}]}]}], " ", ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.675686151987041*^9, 3.6756863061871643`*^9}, {
  3.675686346746666*^9, 3.675686377404379*^9}, {3.6756864371507063`*^9, 
  3.675686439494792*^9}, {3.675687554738285*^9, 3.6756875573543262`*^9}, {
  3.675707821620995*^9, 3.6757078404210043`*^9}, {3.676207007581489*^9, 
  3.6762070223435907`*^9}, {3.68656334329184*^9, 3.686563408901286*^9}, {
  3.6865679438539743`*^9, 
  3.686567948438442*^9}},ExpressionUUID->"b9e4bf84-2360-4dcf-9b58-\
df5ada297bda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZmotA", "[", 
   RowBox[{"y0_", ",", "y1_", ",", "N_", ",", "epsilon_", ",", "delta_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeA", "[", 
      RowBox[{"i", ",", 
       RowBox[{"i", "-", "1"}], ",", "y0", ",", "y1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeA", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", "y0", ",", "y1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], " ", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZimA", "[", 
      RowBox[{
      "i", ",", "i", ",", "y0", ",", "y1", ",", "epsilon", ",", "delta", ",", 
       "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.675686453536471*^9, 3.6756865329398413`*^9}, {
  3.676207029741981*^9, 3.676207050654202*^9}, {3.6865635241896887`*^9, 
  3.686563548906604*^9}, {3.68656366460399*^9, 3.6865636687957373`*^9}, {
  3.686563737847653*^9, 3.686563737942503*^9}, {3.686567952195078*^9, 
  3.686567958866516*^9}},ExpressionUUID->"6642ecf7-a2b3-40d9-afbc-\
a5cc7c735389"],

Cell["\<\
We check this formula order by order (the motive L is replaced by k in our \
formulas)\
\>", "Text",
 CellChangeTimes->{{3.7168038218256683`*^9, 
  3.716803842420607*^9}},ExpressionUUID->"957b0207-4c5d-4aea-855e-\
6cfae5076c73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PowerExpand", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "n"}], " ", 
               RowBox[{"PowerExpand", "[", 
                RowBox[{"FZ2Ref", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1"}], ")"}], "^", "n"}], ",", 
                  
                  RowBox[{"k", "^", "n"}], ",", 
                  RowBox[{"p1", "^", "n"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "8"}], "]"}], "]"}], "-", 
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"PowerExpand", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{"ZmotA", "[", 
                 RowBox[{"p0", ",", "p1", ",", "9", ",", "1", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
           "]"}], "//.", 
          RowBox[{"L", "\[Rule]", "k"}]}], "]"}], "]"}]}], ",", "8"}], "]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.709461820912931*^9, 3.7094618312652273`*^9}, {
   3.709461880508375*^9, 3.709461935799809*^9}, {3.709625414937348*^9, 
   3.709625495797654*^9}, {3.709625537678051*^9, 3.709625537781795*^9}, {
   3.7096255856459923`*^9, 3.709625667799713*^9}, {3.7168020840816917`*^9, 
   3.716802164222851*^9}, {3.7168022277728653`*^9, 3.716802229946805*^9}, {
   3.716802269201618*^9, 3.7168022957524853`*^9}, {3.71680351534975*^9, 
   3.716803515409442*^9}, 
   3.7177478256886883`*^9},ExpressionUUID->"e2b534a9-a835-4092-a9f3-\
f68c0c992503"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.716803830002898*^9, 3.7177478290494347`*^9, 
  3.717752088882859*^9, 3.717831535873057*^9, 3.7179167153908854`*^9, 
  3.717916961716539*^9},ExpressionUUID->"77d4c470-4c29-4ae7-b982-\
db970a99cf33"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C2/Z3 x C", "Subchapter",
 CellChangeTimes->{{3.709618753392975*^9, 
  3.709618759771175*^9}},ExpressionUUID->"cde64e4c-6e79-4d90-afec-\
c3009012c31a"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.7167218568656588`*^9, 3.716721869150951*^9}, {
  3.716831316100327*^9, 
  3.716831317432575*^9}},ExpressionUUID->"48e126d1-b18c-4fa1-935c-\
a71ac1dbb314"],

Cell["\<\
Now we consider the case of C2/Z3 x C, with action on the toric coordinates \
(t1,t2,t3)->(w^(-1) t1, w t2, t3), with w^3=1.
We define the weight decomposition of the spaces into spaces transforming in \
the conjugacy class r\
\>", "Text",
 CellChangeTimes->{{3.675101772407387*^9, 3.6751017958955297`*^9}, {
  3.716811232413663*^9, 3.716811270646744*^9}, {3.716811340863001*^9, 
  3.716811345803772*^9}, {3.7168114027454567`*^9, 
  3.716811449403644*^9}},ExpressionUUID->"52f5387b-6412-49d7-b3c9-\
45e727e54b95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVr", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "j"}], "+", "i"}], ",", "3"}], "]"}], ",", "r"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
  3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
  3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
  3.685795923624857*^9, 
  3.685795925376687*^9}},ExpressionUUID->"ff72140c-9860-488b-ab33-\
6fb873b96f1e"],

Cell["\<\
The virtual tangent space at a fixed point is given by the Z3 invariant part \
of the weight decomposition of the virtual tangent space for C3\
\>", "Text",
 CellChangeTimes->{{3.675101835423895*^9, 3.675101844366613*^9}, {
  3.716811430241415*^9, 
  3.7168114687246017`*^9}},ExpressionUUID->"35f82466-e533-491c-8b4a-\
73e69edd40cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC2Z3fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PPVr", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVr", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", "t1", " ", "t2", " ", 
    "t3"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", "t2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVr", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.674587994202264*^9, 3.674588008681179*^9}, {
  3.6746547289960318`*^9, 3.6746547329251757`*^9}, {3.674993518039311*^9, 
  3.674993519238812*^9}, {3.6750056749571943`*^9, 3.6750056766999826`*^9}, {
  3.6750059890160027`*^9, 3.675005990235087*^9}, {3.6857941088840933`*^9, 
  3.685794343643107*^9}},ExpressionUUID->"80bc7e47-f075-44fe-a1b8-\
c30e67154258"],

Cell["For example", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.716811476727949*^9, 3.716811477849194*^9}, {
  3.716811534823783*^9, 3.7168115585213127`*^9}, {3.716811602121245*^9, 
  3.716811618447055*^9}},ExpressionUUID->"97e0ffc8-b20d-4f45-a71e-\
8b58376774fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"TvirC2Z3fixed", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
     RowBox[{"[", "12", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
    "k"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.68579440343537*^9, 3.685794411986561*^9}, {
   3.685794575683034*^9, 3.68579461889746*^9}, 
   3.6857947759237843`*^9},ExpressionUUID->"e8f3cc64-7048-4734-ab4f-\
073c8029c858"],

Cell[BoxData[
 RowBox[{
  FractionBox["t1", 
   SuperscriptBox["t2", "2"]], "-", 
  RowBox[{"3", " ", "t1", " ", "t2"}], "+", 
  FractionBox[
   SuperscriptBox["t2", "3"], 
   SuperscriptBox["t3", "5"]], "+", 
  FractionBox[
   SuperscriptBox["t2", "3"], 
   SuperscriptBox["t3", "4"]], "+", 
  FractionBox["t1", 
   RowBox[{
    SuperscriptBox["t2", "2"], " ", "t3"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "t1", " ", "t2"}], "t3"], "+", 
  RowBox[{"3", " ", "t3"}], "-", 
  RowBox[{
   SuperscriptBox["t2", "3"], " ", "t3"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  FractionBox[
   RowBox[{"t1", " ", 
    SuperscriptBox["t3", "5"]}], 
   SuperscriptBox["t2", "2"]], "-", 
  FractionBox[
   RowBox[{"t1", " ", 
    SuperscriptBox["t3", "6"]}], 
   SuperscriptBox["t2", "2"]]}]], "Output",
 CellChangeTimes->{
  3.68579441238128*^9, {3.685794567647831*^9, 3.68579461933261*^9}, 
   3.6857946643901377`*^9, {3.685794765277047*^9, 3.685794776286975*^9}, {
   3.6859423555802603`*^9, 3.6859423769584227`*^9}, {3.6860285092973003`*^9, 
   3.6860285285096607`*^9}, {3.686032233129039*^9, 3.6860322428396997`*^9}, 
   3.6863104900727663`*^9, 3.6863949493472633`*^9, 3.709455830268592*^9, 
   3.70954444812745*^9, 3.709556421322426*^9, 3.709618801419613*^9, 
   3.709918914884048*^9, 3.716806007221089*^9, 3.717747919083033*^9, 
   3.717752109967977*^9, 3.717831536064983*^9, 
   3.717918068621352*^9},ExpressionUUID->"6a789225-9842-4093-afc6-\
86eb012ba8bd"]
}, Open  ]],

Cell["The number of boxes in a 3d diagram in the conjugacy class r", "Text",
 CellChangeTimes->{{3.716811632927648*^9, 
  3.716811649072441*^9}},ExpressionUUID->"1c38b85b-e49d-4c26-b326-\
7205ff9ceb52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBr", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVr", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685795573005415*^9, 3.685795594181725*^9}, 
   3.6857956721339827`*^9, {3.685795713741584*^9, 3.685795814978931*^9}, {
   3.6857958527331142`*^9, 3.6857958683004723`*^9}, {3.685795981600951*^9, 
   3.6857959892875137`*^9}, 3.685796449591515*^9, {3.685796677468938*^9, 
   3.685796685114377*^9}, 
   3.685796731259357*^9},ExpressionUUID->"08565176-413b-409c-8f86-\
d145d239d963"],

Cell["\<\
The localization computation proceeds as before, first we define the virtual \
tangent space as a function of the fixed point, then we collect the monomials \
of the virtual tangent space corresponding to deformation into a list and we \
apply the (modified) A-hat function to get the fixed point contribution. \
Finally we have the full K-theory partition function\
\>", "Text",
 CellChangeTimes->{{3.71681165642875*^9, 
  3.716811763937697*^9}},ExpressionUUID->"b8332221-d91c-497e-948c-\
1a69264d18bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VirtualTC2Z3", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"TvirC2Z3fixed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
      RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
     "t3", ",", "k"}], "]"}], "]"}]}]], "Input",ExpressionUUID->"fc7c4502-\
e0ce-4704-ad13-bdce8b7611b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FPListC2Z3", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC2Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t1", "\[Rule]", "1"}], ",", 
                 RowBox[{"t2", "->", "1"}], ",", 
                 RowBox[{"t3", "\[Rule]", "1"}], ",", 
                 RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                    "//.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                ")"}]}], ",", 
              RowBox[{
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"List", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                  "//.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t1", "\[Rule]", "1"}], ",", 
                   RowBox[{"t2", "->", "1"}], ",", 
                   RowBox[{"t3", "\[Rule]", "1"}], ",", 
                   RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}],
             "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"Expand", "[", 
                RowBox[{"TvirC2Z3fixed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                   RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                  "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
            "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.716804474939232*^9, 
   3.716804509913105*^9}},ExpressionUUID->"19dde148-e39b-4b1c-aee0-\
d1d3a65e47d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
   RowBox[{"list", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",ExpressionUUID->"6ea275eb-\
766b-4bce-bd0c-1630a76a7103"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationC2Z3", "[", 
   RowBox[{
   "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Cancel", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Times", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{"ahatp", ",", 
        RowBox[{"FPListC2Z3", "[", 
         RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
    "]"}], " ", 
   RowBox[{"p0", "^", 
    RowBox[{"NBr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
   RowBox[{"p1", "^", 
    RowBox[{"NBr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "2"}], "]"}]}], " ", 
   RowBox[{"p2", "^", 
    RowBox[{"NBr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.716804523467095*^9, 
  3.7168045243027077`*^9}},ExpressionUUID->"fb7721c5-496a-4e53-8ee5-\
027b0d72c95a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TotalContributionC2Z3", "[", 
    RowBox[{"nboxes_", ",", "p0_", ",", "p1_", ",", "p2_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"LocalizationC2Z3", "[", 
      RowBox[{"nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",ExpressionUUID->"4698d665-1064-\
462f-b107-72c2172c9343"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC2Z3", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", " ", 
    RowBox[{
     RowBox[{"TotalContributionC2Z3", "[", 
      RowBox[{"n", ",", "p0", ",", "p1", ",", "p2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 
  3.716806034503093*^9}},ExpressionUUID->"cef13fc3-326e-4170-b880-\
d3816304a82f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC2Z3", "[", "3", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9},ExpressionUUID->"1972c8ba-befd-4201-aa0e-\
d906f90fbef2"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7168060244467297`*^9, 3.7168060388320017`*^9}, 
   3.717747919418298*^9, 3.717752110330586*^9, 3.7178315363521023`*^9, 
   3.717918068931899*^9},ExpressionUUID->"d7d0e9a8-3639-4119-a7d4-\
9492217c30d1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Orbifold Nekrasov function", "Subsection",
 CellChangeTimes->{{3.7167218568656588`*^9, 3.716721869150951*^9}, {
  3.717747920365906*^9, 
  3.717747921621313*^9}},ExpressionUUID->"727d3499-691f-483c-aa1b-\
afd071184155"],

Cell["\<\
The logic is the same as before. The Orbifold Nekrasov function has two \
pieces: 1. three copies of the C3 function parametrizing Z3 invariant \
monomials, 2. a \[OpenCurlyDoubleQuote]Kahler term\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.7168117855609417`*^9, 3.716811842093212*^9}, {
  3.865135585878669*^9, 
  3.865135587364715*^9}},ExpressionUUID->"a12f4bbd-7aaa-4ef6-a6bf-\
9d46b90f5d9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"9306488c-51fa-473c-b9df-\
67ef0e7610f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKahlerZ3", "[", 
   RowBox[{"p1_", ",", "p2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"1", "/", "p1"}], "+", "p2", "+", 
      RowBox[{"1", "/", "p2"}], "+", 
      RowBox[{"p1", " ", "p2"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2"}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         FractionBox["t3", "k"]]], "-", 
       SqrtBox[
        FractionBox["t3", "k"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t3"]]}], "+", 
         SqrtBox["t3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709800049685461*^9, 3.7098001425906267`*^9}, {
  3.709800282903933*^9, 3.7098002913052387`*^9}, {3.7098010041146803`*^9, 
  3.709801008186751*^9}, {3.709801741383148*^9, 3.709801768415749*^9}, {
  3.709808631439939*^9, 3.7098086335554943`*^9}, {3.7098111580622053`*^9, 
  3.709811195198132*^9}, {3.7168054055319843`*^9, 3.716805406818409*^9}, {
  3.717747882981153*^9, 
  3.717747885146311*^9}},ExpressionUUID->"70b4241c-5639-4217-8298-\
2f4ef5b51ee4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSymmZ3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "m"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "/", 
             RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "^", "3"}], ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "^", "3"}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "/", 
             RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t1", "^", "2"}], " ", "/", "t2"}], ")"}], "^", "m"}], 
          ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", "^", "2"}], "/", " ", "t1"}], ")"}], "^", "m"}], 
          ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FKahlerZ3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
           RowBox[{"(", " ", "m", ")"}]}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
            RowBox[{"(", " ", "m", ")"}]}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71674292208926*^9, 3.716742953076577*^9}, {
   3.7167432752667227`*^9, 3.716743292259039*^9}, {3.7167433457899113`*^9, 
   3.71674334641877*^9}, 3.716743669529449*^9, {3.716804724797839*^9, 
   3.71680472488545*^9}, 3.716804819240119*^9, {3.7168053547782707`*^9, 
   3.7168054174295464`*^9}, 
   3.717747887817669*^9},ExpressionUUID->"1c1d6fd2-4928-4994-9694-\
9411330d086d"],

Cell["\<\
We check that this is correct: first we separate the terms to speed up the \
computation, then we write a function which checks these coefficients order \
by order with the localization result\
\>", "Text",
 CellChangeTimes->{{3.716811859236095*^9, 
  3.7168118987835417`*^9}},ExpressionUUID->"5415c09e-8ec7-44e3-a7f4-\
601f5c6eff37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmZ3", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", 
                    RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "3"}], ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "3"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "/", 
                    RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "2"}], " ", "/", "t2"}], ")"}], "^", 
                   "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "2"}], "/", " ", "t1"}], ")"}], "^", 
                   "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKahlerZ3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "]"}], "//.", 
      
      RowBox[{"q", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}]}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.716743547968031*^9, 3.716743560188056*^9}, {
   3.7167436790487823`*^9, 3.716743912696555*^9}, {3.7167439728450737`*^9, 
   3.716743980246004*^9}, {3.716744122209505*^9, 3.71674415677131*^9}, {
   3.7167441899475527`*^9, 3.71674421310176*^9}, {3.716744447215317*^9, 
   3.716744447478372*^9}, {3.71674454084348*^9, 3.7167445585656633`*^9}, {
   3.716744658924059*^9, 3.716744706322913*^9}, {3.716744826823687*^9, 
   3.716744860659793*^9}, 3.716745280128818*^9, {3.7167453651037197`*^9, 
   3.716745373778812*^9}, {3.7168054463809023`*^9, 3.716805499754425*^9}, {
   3.716814941032033*^9, 3.7168149411030293`*^9}, {3.7168152428817663`*^9, 
   3.716815243477435*^9}, {3.716816235692546*^9, 3.716816251550625*^9}, {
   3.716818034324325*^9, 3.716818037837872*^9}, {3.7177478918495913`*^9, 
   3.7177478976623487`*^9}},ExpressionUUID->"2cbe0790-92e5-451d-b0e1-\
e788b01bf5fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ3", "[", 
   RowBox[{"order_", ",", "n0_", ",", "n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"TotalSymmZ3", ",", "p0", ",", "n0"}], "]"}], ",", "p1", 
          ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], "-", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"TotalContributionC2Z3", "[", 
             RowBox[{"order", ",", "p0", ",", "p1", ",", "p2"}], "]"}], ",", 
            "p0", ",", "n0"}], "]"}], ",", "p1", ",", "n1"}], "]"}], ",", 
        "p2", ",", "n2"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716743547968031*^9, 3.716743560188056*^9}, {
   3.7167436790487823`*^9, 3.716743912696555*^9}, {3.7167439728450737`*^9, 
   3.716743980246004*^9}, {3.716744122209505*^9, 3.71674415677131*^9}, {
   3.7167441899475527`*^9, 3.71674421310176*^9}, {3.716744447215317*^9, 
   3.716744447478372*^9}, {3.71674454084348*^9, 3.7167445585656633`*^9}, 
   3.716745311838509*^9, {3.716805721940887*^9, 3.716805743650395*^9}, {
   3.716805787212627*^9, 3.71680581189425*^9}, {3.716814933478801*^9, 
   3.716814935482636*^9}, {3.716816100754361*^9, 3.716816106917471*^9}, {
   3.716818169680214*^9, 
   3.71681817015843*^9}},ExpressionUUID->"5d33fe9b-7ecd-4421-81f4-\
463eff8bfc63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ3List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffZ3", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7167439311444817`*^9, 3.716743937953562*^9}, {
  3.7168058289544086`*^9, 
  3.716805836671446*^9}},ExpressionUUID->"2ed4e1ca-0b2d-4a93-9eb3-\
022c8fa832d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ3List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716805858340405*^9, 
  3.716805860821953*^9}},ExpressionUUID->"62d61f06-35ce-49e0-8bc3-\
acb1857312bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.716806359462778*^9, 3.71681609252494*^9, 
  3.71681615634543*^9, 3.716817853131633*^9, 3.71681812220854*^9, 
  3.716818175435409*^9, 3.7177479651780376`*^9, 3.71775215215186*^9, 
  3.717831575787672*^9, 
  3.71791811002164*^9},ExpressionUUID->"1631b0b0-223a-417f-871f-497c0c11b22b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ3List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716805870100071*^9, 
  3.716805874951579*^9}},ExpressionUUID->"6ccfd244-310a-4ae4-ba1a-\
9bea54ef1863"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.716806361808864*^9, 3.7168181816109943`*^9, 
  3.7177479683680153`*^9, 3.717752155296976*^9, 3.717831578741027*^9, 
  3.717918113091159*^9},ExpressionUUID->"d5568d79-318d-4ac3-88cb-\
831475319beb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ3List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7168058717591867`*^9, 
  3.7168058765193567`*^9}},ExpressionUUID->"13f8330f-74d6-4f2f-a4ec-\
e94213738643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.716806366401753*^9, 3.716818188984516*^9, 
  3.717747974869585*^9, 3.7177521614383173`*^9, 3.717831584637678*^9, 
  3.717918119285087*^9},ExpressionUUID->"328c62a2-c33c-4b90-a7ab-\
21cac47de8c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ3List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71680587314293*^9, 
  3.7168058781035147`*^9}},ExpressionUUID->"32490251-7bd7-4450-ba7f-\
bd43bbdc739c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7168063806557426`*^9, 3.7168182051393127`*^9, 
  3.717747990794889*^9, 3.717752176649839*^9, 3.7178315980578527`*^9, 
  3.7179181351549797`*^9},ExpressionUUID->"243ca83b-8110-41b8-9526-\
534629c3234c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ3List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716806567834484*^9, 
  3.7168065698524113`*^9}},ExpressionUUID->"daa94af6-2caf-4e50-929c-\
2471e1b629bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.716806620562315*^9, 3.7168182556150312`*^9, 
  3.717748039416492*^9, 3.71775222427605*^9, 3.7178316449282017`*^9, 
  3.7179181868347588`*^9},ExpressionUUID->"13fe25a4-edb0-4417-a23e-\
a70e49a924a4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Refined Limit", "Subsection",
 CellChangeTimes->{{3.7167218568656588`*^9, 3.716721869150951*^9}, {
  3.716806896989376*^9, 
  3.716806898645274*^9}},ExpressionUUID->"27778983-2161-49d9-a919-\
d3db9e47d8bc"],

Cell["\<\
To study the refined limit we begin by taking the refined limit of the \
Nekrasov Orbifold function\
\>", "Text",
 CellChangeTimes->{{3.716812060229958*^9, 
  3.716812077074877*^9}},ExpressionUUID->"3a3b5451-7f20-46b1-bfa0-\
3b4979fbc6a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FC3", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "/", 
           RowBox[{"t2", "^", "2"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"t2", "^", "3"}], ")"}], ",", "t3", ",", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], 
       "+", 
       RowBox[{"FC3", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t1", "^", "3"}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"t2", "/", 
           RowBox[{"t1", "^", "2"}]}], ")"}], ",", 
         RowBox[{"(", "t3", ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], 
       "+", 
       RowBox[{"FC3", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t1", "^", "2"}], " ", "/", "t2"}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t2", "^", "2"}], "/", " ", "t1"}], ")"}], ",", 
         RowBox[{"(", "t3", ")"}], ",", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], 
       "+", 
       RowBox[{"FKahlerZ3", "[", 
        RowBox[{
         RowBox[{"(", "p1", ")"}], ",", 
         RowBox[{"(", "p2", ")"}], ",", "t3", ",", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"q", " ", 
            RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}]}], 
      ")"}], "//.", "TorusT3"}], "]"}], ",", 
   RowBox[{"x", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71680858949477*^9, 
  3.71680865385798*^9}},ExpressionUUID->"c98c93be-cb89-43e4-abb0-\
4f637d9583d4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "p2", "+", 
      RowBox[{
       SuperscriptBox["p1", "2"], " ", "p2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p2"}], ")"}]}], "+", 
      RowBox[{"p1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "p2"}], "+", 
         SuperscriptBox["p2", "2"]}], ")"}]}]}], ")"}], " ", "q"}], 
   RowBox[{"p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["k"], "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["k"], " ", "q"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.716808654605803*^9, 3.7168182709962473`*^9, {3.717748062152416*^9, 
   3.717748079266076*^9}, 3.71775222457904*^9, 3.717831645311479*^9, 
   3.717918187130554*^9},ExpressionUUID->"cd338abb-fe21-45fe-b428-\
b3469313bb44"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FZ3Ref", "[", 
   RowBox[{"q_", ",", "k_", ",", "p1_", ",", "p2_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"k", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "p2", "+", 
       RowBox[{
        SuperscriptBox["p1", "2"], " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "p2"}], ")"}]}], "+", 
       RowBox[{"p1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "p2"}], "+", 
          SuperscriptBox["p2", "2"]}], ")"}]}]}], ")"}], " ", "q"}], 
    RowBox[{"p1", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["k"], "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SqrtBox["k"], " ", "q"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.7168086915732727`*^9, 3.716808706221579*^9}, 
   3.717748065870221*^9},ExpressionUUID->"e1309a54-8099-4d69-b452-\
decaa7d38b8b"],

Cell["\<\
By \[OpenCurlyDoubleQuote]undoing\[CloseCurlyDoubleQuote] the plethystic \
exponential it is easy, if a bit involved, to write down a product formula \
for the refined invariants\
\>", "Text",
 CellChangeTimes->{{3.71680377251703*^9, 
  3.716803795203907*^9}},ExpressionUUID->"3722bcda-210f-4204-9c52-\
15e5542f3b41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZreoAC2Z3", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "a2_", ",", "y0_", ",", "y1_", ",", "y2_"}], "]"}],
   ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"L", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a0"}], "/", "2"}], "+", 
          RowBox[{"1", "/", "2"}], "+", "j"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
       RowBox[{"y1", "^", "a1"}], " ", 
       RowBox[{"y2", "^", "a2"}]}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZreeAC2Z3", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "a2_", ",", "y0_", ",", "y1_", ",", "y2_"}], "]"}],
   ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"L", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a0"}], "/", "2"}], "+", "1", "+", "j"}], ")"}]}], 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
        RowBox[{"y1", "^", "a1"}], " ", 
        RowBox[{"y2", "^", "a2"}]}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZimAC2Z3", "[", 
   RowBox[{
   "a0_", ",", "a1_", ",", "a2_", ",", "y0_", ",", "y1_", ",", "y2_", ",", 
    "epsilon_", ",", "delta_", ",", "rank_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "epsilon", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}], " ", 
         RowBox[{"y2", "^", "a2"}]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "rank"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"L", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "a0"}], "/", "2"}], "+", "delta", "+", "j"}], 
           ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "y0"}], ")"}], "^", "a0"}], " ", 
         RowBox[{"y1", "^", "a1"}], " ", 
         RowBox[{"y2", "^", "a2"}]}]}], " ", ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"a0", "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.675686151987041*^9, 3.6756863061871643`*^9}, {
  3.675686346746666*^9, 3.675686377404379*^9}, {3.6756864371507063`*^9, 
  3.675686439494792*^9}, {3.675687554738285*^9, 3.6756875573543262`*^9}, {
  3.675707821620995*^9, 3.6757078404210043`*^9}, {3.676207007581489*^9, 
  3.6762070223435907`*^9}, {3.68656334329184*^9, 3.686563408901286*^9}, {
  3.6865679438539743`*^9, 3.686567948438442*^9}, {3.6866378791614027`*^9, 
  3.686637882231325*^9}, {3.686639915024044*^9, 3.686639964972427*^9}, {
  3.68664006212083*^9, 3.686640066600176*^9}, {3.6866407597920437`*^9, 
  3.68664076258366*^9}},ExpressionUUID->"4e8dd6d9-9e32-4ef9-875e-\
671bfa22e532"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZmotAC2Z3", "[", 
   RowBox[{
   "y0_", ",", "y1_", ",", "y2_", ",", "N_", ",", "epsilon_", ",", "delta_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", "y0", ",", "y1", ",", "y2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{"i", ",", 
       RowBox[{"i", "-", "1"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "y0", ",", "y1", ",", "y2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"i", "-", "1"}], ",", "y0", ",", "y1", ",", "y2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], " ", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", "i", ",", "y0", ",", "y1", ",",
        "y2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{"i", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", "y0", ",", "y1", ",", "y2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZreeAC2Z3", "[", 
      RowBox[{"i", ",", "i", ",", 
       RowBox[{"i", "-", "1"}], ",", "y0", ",", "y1", ",", "y2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"ZimAC2Z3", "[", 
      RowBox[{
      "i", ",", "i", ",", "i", ",", "y0", ",", "y1", ",", "y2", ",", 
       "epsilon", ",", "delta", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfVRr47ELSa8d9YTnXQDR/vu2fzuX/NrR8n3ITxD9
TrDtRn/5a8dnTHNvg+jHwcKvQPS6splg+qe89WcQ/UfDDkyL2LExTQLSDbtu
g+kXxqvVtwBpQ+MzYFr883aLrUC6I93PCURvrfmVAaLPs2zOBtF8r883guhn
/QXtIFpnwqVJIDo+b9ZkEM18fsUisLpdq5aCaDNLvvUg2sL78l4QrZD38AyI
vs1x4gKIrguVvAaiDy26fBtENzEv+Qqi9eqXfgPRzf5bfoPooiTlvyC65qIn
yzYgrbxXgANEs5vI14LoRxs6wfSx1zNngOgM0e+zQXTgGSfp7UD6WkqhMoj2
edCvAaLPGWtpgWgAxr7BGw==
  
  "],ExpressionUUID->"a05c5cca-488d-4fd9-911b-f3c1cbabac9d"],

Cell["\<\
We check this formula order by order (the motive L is replaced by k in our \
formulas)\
\>", "Text",
 CellChangeTimes->{{3.7168038218256683`*^9, 
  3.716803842420607*^9}},ExpressionUUID->"1d58a248-1cb9-45b8-bdac-\
2a2a2a7934f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"1", "/", "m"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"PowerExpand", "[", 
                    RowBox[{"FZ3Ref", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "^", 
                    "m"}], ",", 
                    RowBox[{"k", "^", "m"}], ",", 
                    RowBox[{"p1", "^", "m"}], ",", 
                    RowBox[{"p2", "^", "m"}]}], "]"}], "]"}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "7"}], "]"}], "]"}], "-", 
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"Expand", "[", "\[IndentingNewLine]", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{"ZmotAC2Z3", "[", 
                 RowBox[{
                 "p0", ",", "p1", ",", "p2", ",", "10", ",", "1", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
         "]"}]}], "//.", 
       RowBox[{"L", "\[Rule]", "k"}]}], ",", "7"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.709461820912931*^9, 3.7094618312652273`*^9}, {
   3.709461880508375*^9, 3.709461935799809*^9}, {3.716809246477027*^9, 
   3.716809296256151*^9}, 
   3.7177480747402782`*^9},ExpressionUUID->"1dbd20dd-f917-4af0-8dbe-\
4980eeb464ec"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.716809310744499*^9, 3.7168182807536592`*^9, 
  3.717748089199263*^9, 3.717752235529513*^9, 3.717831656153101*^9, 
  3.717918197426367*^9},ExpressionUUID->"ddf601de-018b-42a1-87da-\
da916f733198"]
}, Open  ]],

Cell["\<\
We can now derive a simpler product expansion. We now that a term of the form \
\>", "Text",
 CellChangeTimes->{{3.7178480745952168`*^9, 
  3.71784811675602*^9}},ExpressionUUID->"e9f991f5-bd90-44bb-8c61-\
23a05cf3dc0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MMgen", "[", 
   RowBox[{"x_", ",", "k_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Sqrt", "[", "k", "]"}], 
   RowBox[{"q", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Sqrt", "[", "k", "]"}], "q"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}]}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6858829473591843`*^9, 3.6858829605027122`*^9}, {
  3.709461173363316*^9, 3.709461196779173*^9}, {3.717847527512588*^9, 
  3.717847545858665*^9}},ExpressionUUID->"7c86cd17-4d68-41d8-a49b-\
90c8b7d29c4a"],

Cell["in symmetrized form gives", "Text",
 CellChangeTimes->{{3.717848135874226*^9, 
  3.717848172173934*^9}},ExpressionUUID->"a2fe8929-638a-468f-bd44-\
73fbb528e53f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "n"}], " ", 
        RowBox[{"MMgen", "[", 
         RowBox[{
          RowBox[{"x", "^", "n"}], ",", 
          RowBox[{"k", "^", "n"}], ",", 
          RowBox[{"q", "^", "n"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7178468408922*^9, 3.717846855531877*^9}, {
  3.717847552061651*^9, 
  3.717847553480014*^9}},ExpressionUUID->"6b3e7f52-2f03-48d6-9c1c-\
e7126bfe7da8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    SqrtBox["k"], " ", "x", " ", "q"}], "+", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "k", "+", 
      RowBox[{"k", " ", "x"}]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x", "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", "3"]}], 
    SqrtBox["k"]], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", 
       RowBox[{"2", " ", "k", " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "3"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["q", "4"]}], "k"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "5"],
    SeriesData[$CellContext`q, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, $CellContext`k^Rational[1, 2] $CellContext`x, $CellContext`x (
     1 + $CellContext`k + $CellContext`k $CellContext`x), ($CellContext`k^
      Rational[-1, 2] $CellContext`x) (
     1 + $CellContext`k (1 + $CellContext`x) + $CellContext`k^2 (
       1 + $CellContext`x + $CellContext`x^2)), ($CellContext`k^(-1) \
$CellContext`x) (
     1 + $CellContext`k + (
       2 $CellContext`k) $CellContext`x + $CellContext`k^2 (
        1 + $CellContext`x)^2 + $CellContext`k^3 (1 + 
       2 $CellContext`x + $CellContext`x^2 + $CellContext`x^3))}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7178481746009483`*^9, 
  3.71791819753716*^9},ExpressionUUID->"48a5162a-cc7d-4be5-92a2-1414c5c27793"]
}, Open  ]],

Cell["which corresponds to the product", "Text",
 CellChangeTimes->{{3.717848179335321*^9, 
  3.717848184244726*^9}},ExpressionUUID->"ce9dfc4c-9143-4a86-99d9-\
efd1b9f9eed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfunction", "[", 
   RowBox[{"x_", ",", "q1_", ",", "q2_", ",", "N_", ",", "d_"}], "]"}], ":=", 
  
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", 
          RowBox[{"q1", "^", 
           RowBox[{"(", 
            RowBox[{"i", "-", 
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"d", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{"q2", "^", 
           RowBox[{"(", 
            RowBox[{"j", "-", 
             RowBox[{"1", "/", "2"}], "-", 
             RowBox[{"d", "/", "2"}]}], ")"}]}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716712216950686*^9, 3.716712219668832*^9}, {
  3.717847300269278*^9, 
  3.7178473086042557`*^9}},ExpressionUUID->"c364fb63-fc9b-46e9-948f-\
cb44d44ceb33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Mfunction", "[", 
      RowBox[{"x", ",", 
       RowBox[{"q", " ", 
        RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
       RowBox[{"q", "/", 
        RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.717847323611361*^9, 3.7178473392527943`*^9}, {
  3.717848205023634*^9, 
  3.717848208157527*^9}},ExpressionUUID->"c2f04717-52fb-4f6c-94bd-\
15b14122a7f3"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SqrtBox["k"], " ", "q", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"x", "+", 
     RowBox[{"k", " ", "x"}], "+", 
     RowBox[{"k", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"k", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", "x"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["x", "3"]}]}], ")"}]}], 
   SqrtBox["k"]], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"x", "+", 
     FractionBox["x", "k"], "+", 
     RowBox[{"k", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", "x"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "k", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"k", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["x", "4"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7178481969903507`*^9, 3.717848208421062*^9}, 
   3.717918197638611*^9},ExpressionUUID->"59e65a13-933f-488f-bdb1-\
6f5aed28c66b"]
}, Open  ]],

Cell["\<\
We use this identity as a building block to write the refined partition \
function in a product form, where the variable x=1,p1,p2,p1p2,1/p1,1/p2,1/p1 \
p2 respectively. This definition gives\
\>", "Text",
 CellChangeTimes->{{3.717848220498411*^9, 
  3.717848279476719*^9}},ExpressionUUID->"60231445-a9f3-4573-b661-\
4038a54ee875"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Mfunction", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}],
            "^", "3"}], " ", 
          RowBox[{"Mfunction", "[", 
           RowBox[{"p1", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], 
          " ", 
          RowBox[{"Mfunction", "[", 
           RowBox[{
            RowBox[{"p1", " ", "p2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], 
          " ", 
          RowBox[{"Mfunction", "[", 
           RowBox[{"p2", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], 
          
          RowBox[{"Mfunction", "[", 
           RowBox[{
            RowBox[{"1", "/", "p1"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], 
          " ", 
          RowBox[{"Mfunction", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"p1", " ", "p2"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], "]"}], 
          " ", 
          RowBox[{"Mfunction", "[", 
           RowBox[{
            RowBox[{"1", "/", "p2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"p0", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p2", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.717847620193548*^9, 
  3.71784769585384*^9}},ExpressionUUID->"3e93d2ab-cf8a-4a83-87cb-\
4af346a96028"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"]}], "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0", " ", "p1"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", "p1"}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", "p1"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"]}], "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0", " ", "p2"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", "p2"}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", "p2"}], "-", 
  RowBox[{"3", " ", 
   SqrtBox["k"], " ", "p0", " ", "p1", " ", "p2"}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", "p1", " ", "p2"}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", "p1", " ", "p2"}], "-", 
  RowBox[{
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", "p2"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", "p2"}], "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0", " ", 
   SuperscriptBox["p1", "2"], " ", "p2"}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", "p2"}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", "p2"}], "-", 
  RowBox[{"2", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", "p2"}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", "p2"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "3"], " ", "p2"}], "-", 
  RowBox[{
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", "p2"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", "p2"}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0", " ", "p1", " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", "p1", " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", "p1", " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{"2", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{
   SqrtBox["k"], " ", "p0", " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{"12", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p2", "2"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"9", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "2"]}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "3"], " ", 
    SuperscriptBox["p2", "2"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"9", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p2", "3"]}], "+", 
  RowBox[{"k", " ", 
   SuperscriptBox["p0", "2"], " ", "p1", " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  RowBox[{
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", "p1", " ", 
   SuperscriptBox["p2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "3"]}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox["p2", "3"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"9", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  RowBox[{"21", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "2"], " ", 
   SuperscriptBox["p2", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "3"]}], "+", 
  RowBox[{"5", " ", "k", " ", 
   SuperscriptBox["p0", "2"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "3"], " ", 
    SuperscriptBox["p2", "3"]}], 
   SqrtBox["k"]], "-", 
  RowBox[{"18", " ", 
   SqrtBox["k"], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "3"]}], "-", 
  RowBox[{"39", " ", 
   SuperscriptBox["k", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["p0", "3"], " ", 
   SuperscriptBox["p1", "3"], " ", 
   SuperscriptBox["p2", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.717918197950135*^9},ExpressionUUID->"d2dfe361-65af-4703-87d1-\
e1d88a3e18a3"]
}, Open  ]],

Cell["\<\
and indeed we can check that this product formula is equal to the refined \
partition function obtained via symmetrization\
\>", "Text",
 CellChangeTimes->{{3.717848285047285*^9, 
  3.7178483163371964`*^9}},ExpressionUUID->"e64a41e8-fe1e-4b82-a4bd-\
91300acd2c22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"1", "/", "m"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"PowerExpand", "[", 
                    RowBox[{"FZ3Ref", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "^", 
                    "m"}], ",", 
                    RowBox[{"k", "^", "m"}], ",", 
                    RowBox[{"p1", "^", "m"}], ",", 
                    RowBox[{"p2", "^", "m"}]}], "]"}], "]"}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "7"}], "]"}], "]"}], "-", 
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Mfunction", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                  "]"}], "^", "3"}], " ", 
                RowBox[{"Mfunction", "[", 
                 RowBox[{"p1", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}], " ", 
                RowBox[{"Mfunction", "[", 
                 RowBox[{
                  RowBox[{"p1", " ", "p2"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}], " ", 
                RowBox[{"Mfunction", "[", 
                 RowBox[{"p2", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}], 
                RowBox[{"Mfunction", "[", 
                 RowBox[{
                  RowBox[{"1", "/", "p1"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}], " ", 
                RowBox[{"Mfunction", "[", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"p1", " ", "p2"}], ")"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}], " ", 
                RowBox[{"Mfunction", "[", 
                 RowBox[{
                  RowBox[{"1", "/", "p2"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], " ", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2"}], ")"}], "/", 
                   RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                 "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "7"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717848035317305*^9, 
  3.717848044351849*^9}},ExpressionUUID->"85d8348a-ee6d-42eb-9e5f-\
f3ee69e7ec3b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.717848339703587*^9, 
  3.7179182111498547`*^9},ExpressionUUID->"408f1fd2-c865-4364-a162-\
fbbc5cc359ce"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C2/Z4 x C", "Subchapter",
 CellChangeTimes->{{3.7099718617654657`*^9, 
  3.709971866386961*^9}},ExpressionUUID->"79e51700-cf76-49e8-9260-\
53b93ba2f691"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716818291761031*^9, 
  3.71681829336257*^9}},ExpressionUUID->"82b52ba9-6436-4ed7-b1a9-\
53a1abd13c11"],

Cell["\<\
Now we redo the same computations in the case of C2/Z4 x C. First we define \
the weight decomposition of the spaces V\
\>", "Text",
 CellChangeTimes->{{3.716814569455907*^9, 
  3.7168145950757713`*^9}},ExpressionUUID->"0e3549b8-a3c8-4028-9b06-\
655917217de1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"CAREFUL", " ", "WITH", " ", 
    RowBox[{"p1", "^", "PI1"}], " ", "and", " ", 
    RowBox[{"p3", "^", "PI3"}]}], ",", " ", 
   RowBox[{
   "they", " ", "are", " ", "switched", " ", "because", " ", "PPV", " ", 
    "transforms", " ", "like", " ", "the", " ", "inverse", " ", "of", " ", 
    "the", " ", "character"}], ",", " ", 
   RowBox[{"since", " ", "it", " ", "is", " ", 
    RowBox[{"ta", "^", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", "mostly", " ", 
    RowBox[{"negative", ".", " ", "Irrelevant"}], " ", "because", " ", "the", 
    " ", "partition", " ", "function", " ", "is", " ", "symmetric"}], ",", 
   " ", 
   RowBox[{"but", " ", "still", " ", "be", " ", "precise"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.710576021734963*^9, 3.7105760725023003`*^9}, {
  3.7105765131177692`*^9, 
  3.710576527910089*^9}},ExpressionUUID->"744edc1d-6520-4125-a21c-\
0e2e76ba96aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC2Z4", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "j"}], "+", "i"}], ",", "4"}], "]"}], ",", "r"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
   3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
   3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
   3.685795923624857*^9, 3.685795925376687*^9}, {3.686396180192107*^9, 
   3.686396186019744*^9}, 3.6864006439129047`*^9, {3.709971462013809*^9, 
   3.709971467937703*^9}, 
   3.710326498541847*^9},ExpressionUUID->"9267c73f-f5d3-41f6-b6cb-\
f60758588a85"],

Cell["\<\
The virtual tangent space is given by taking invariant combinations of modules\
\>", "Text",
 CellChangeTimes->{{3.7168146092377157`*^9, 
  3.7168146222108192`*^9}},ExpressionUUID->"9da3150f-3642-4a37-a92c-\
f28c93e109ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC2Z4fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=",
   "  ", 
  RowBox[{
   RowBox[{"PPVC2Z4", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC2Z4", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", "t1", " ", "t2", " ", 
    "t3"}], "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", "t2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z4", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBmIQ/anCLXtHwmtHizOiuSC67r48400gzTV7LpjmdDqY
W5f42jFyyXMwHbYwLrYFSDulTQPTEs0LWkD01dbjYLrOa466RNlrx9ApX1xA
9OWWaCu78teO/1zq7EH01dcFp0B0imgPmNbbXnIORNvp9oJpoS2hl0H0upd7
wfSJOzNvgOgVkk/BdN1/t/dgddHfP4Bo/qD3k+yBtE9uxCwQveJJepgDkN7s
VBEOouv++rWaLnntqDVJaQKIPiJhuukBkA6abQembxQs3g6itTyEdoDoby9X
nwPRkyZ8ANMZ4jc+gGhl29ovILpF31f9IZA+dvYAmL63ftMUEC1k5zgVRFvx
R80H0VW59gtAdHbyYYFHQPrFXj5BEH1C+IMIiM467yMKonsvbZEC0c/av0qD
6OvtewJBdIKsbwiI7lsgWgGid9xRANMAZRXqOA==
  
  "],ExpressionUUID->"818a4aa9-14d5-48e4-9600-8fca13a7e7ea"],

Cell["\<\
The number of boxes of a 3d partition in the conjugacy class r\
\>", "Text",
 CellChangeTimes->{{3.716814628249968*^9, 
  3.7168146434564037`*^9}},ExpressionUUID->"6fb3878d-a93e-467c-920d-\
088ab8f2cab4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC2Z4", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVC2Z4", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685795573005415*^9, 3.685795594181725*^9}, 
   3.6857956721339827`*^9, {3.685795713741584*^9, 3.685795814978931*^9}, {
   3.6857958527331142`*^9, 3.6857958683004723`*^9}, {3.685795981600951*^9, 
   3.6857959892875137`*^9}, 3.685796449591515*^9, {3.685796677468938*^9, 
   3.685796685114377*^9}, 3.685796731259357*^9, {3.6863964714823923`*^9, 
   3.6863964807605333`*^9}, {3.709971629740869*^9, 
   3.709971631819234*^9}},ExpressionUUID->"4f8810d7-aff7-45b2-9cbd-\
52005c3f3d92"],

Cell["\<\
Virtual tangent space, fixed point list, and localization computation\
\>", "Text",
 CellChangeTimes->{{3.71681465039498*^9, 
  3.71681467000432*^9}},ExpressionUUID->"4ca65f0d-b1ba-4e23-8bb7-\
8f00b6d7eceb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VirtualTC2Z4", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"TvirC2Z4fixed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
      "t3", ",", "k"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPListC2Z4", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC2Z4fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t1", "\[Rule]", "1"}], ",", 
                 RowBox[{"t2", "->", "1"}], ",", 
                 RowBox[{"t3", "\[Rule]", "1"}], ",", 
                 RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z4fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z4fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                    "//.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                ")"}]}], ",", 
              RowBox[{
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"List", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z4fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                  "//.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t1", "\[Rule]", "1"}], ",", 
                   RowBox[{"t2", "->", "1"}], ",", 
                   RowBox[{"t3", "\[Rule]", "1"}], ",", 
                   RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}],
             "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"Expand", "[", 
                RowBox[{"TvirC2Z4fixed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                   RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                  "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
            "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LocalizationC2Z4", "[", 
    RowBox[{
    "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_", ",", 
     "p3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Cancel", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Times", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"ahatp", ",", 
         RowBox[{"FPListC2Z4", "[", 
          RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
     "]"}], " ", 
    RowBox[{"p0", "^", 
     RowBox[{"NBC2Z4", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
    RowBox[{"p1", "^", 
     RowBox[{"NBC2Z4", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "3"}], "]"}]}], " ", 
    RowBox[{"p2", "^", 
     RowBox[{"NBC2Z4", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "2"}], "]"}]}], " ", 
    RowBox[{"p3", "^", 
     RowBox[{"NBC2Z4", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], "]"}]}]}]}], " ",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalContributionC2Z4", "[", 
   RowBox[{"nboxes_", ",", "p0_", ",", "p1_", ",", "p2_", ",", "p3_"}], "]"}],
   ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"LocalizationC2Z4", "[", 
     RowBox[{"nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}],
      "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.6863964185845757`*^9, 
   3.6863964511875277`*^9}, {3.686396494277749*^9, 3.686396522946504*^9}, {
   3.709971666041795*^9, 3.709971739528995*^9}, {3.7105765063648*^9, 
   3.710576509182139*^9}, {3.716814673248526*^9, 
   3.716814685158873*^9}},ExpressionUUID->"21c44b7f-7060-4274-a8f8-\
c25dc519f28b"],

Cell["Finally the partition function", "Text",
 CellChangeTimes->{{3.716814698115046*^9, 
  3.716814701699583*^9}},ExpressionUUID->"2c28e0ff-0f0c-4f59-858d-\
842912023b62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC2Z4", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z4", "[", 
      RowBox[{"n", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 3.716806034503093*^9}, {3.7168147258786716`*^9, 
  3.716814733736116*^9}, {3.716818331008473*^9, 
  3.7168183311061287`*^9}},ExpressionUUID->"e66a655b-fe0a-4279-8483-\
62dfd5c8db81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC2Z4", "[", "5", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9, {3.716814736590336*^9, 
   3.716814740839767*^9}},ExpressionUUID->"f97ec67a-720b-446a-beb4-\
cfdec5ad88d4"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    SuperscriptBox["p2", "2"], " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "3"]}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "3"]}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "4"]}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "4"]}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "4"], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "3"]}], "-", "t2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "3"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"k", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "4"], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "4"], "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p2", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "5"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"], "+", 
      SuperscriptBox["t3", "3"], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.7168183061231413`*^9, 3.716818335360971*^9}, 
   3.71774816716473*^9, 3.71775238726789*^9, 
   3.717918801141243*^9},ExpressionUUID->"a2de30bf-5ee1-4bf7-ad18-\
7aada8792c80"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Orbifold Nekrasov function", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 
  3.716814766654924*^9}},ExpressionUUID->"cc5821d5-501d-40f6-a498-\
c165ee3fb47b"],

Cell["\<\
The orbifold Nekrasov function is given by 4 copies of the flat space answer \
computed on the generators of the ring of invariant monomials, and a \
\[OpenCurlyDoubleQuote]Kahler\[CloseCurlyDoubleQuote] term\
\>", "Text",
 CellChangeTimes->{{3.71681477474713*^9, 
  3.7168148111409283`*^9}},ExpressionUUID->"2da0ba55-176c-4d79-9217-\
ad08c739d48e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"ddbe7e82-7a79-4b33-bd0a-\
e8620a6e9d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKahlerZ4", "[", 
   RowBox[{
   "p1_", ",", "p2_", ",", "p3_", ",", "t3_", ",", "t4_", ",", "t5_", ",", 
    "k_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"1", "/", "p1"}], "+", "p2", "+", 
      RowBox[{"1", "/", "p2"}], "+", "p3", "+", 
      RowBox[{"1", "/", "p3"}], "+", 
      RowBox[{"p1", " ", "p2"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3"}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"p1", " ", "p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3"}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         FractionBox["t3", "k"]]], "-", 
       SqrtBox[
        FractionBox["t3", "k"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t3"]]}], "+", 
         SqrtBox["t3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709800049685461*^9, 3.7098001425906267`*^9}, {
   3.709800282903933*^9, 3.7098002913052387`*^9}, {3.7098010041146803`*^9, 
   3.709801008186751*^9}, {3.709801741383148*^9, 3.709801768415749*^9}, {
   3.709808631439939*^9, 3.7098086335554943`*^9}, {3.7098111580622053`*^9, 
   3.709811195198132*^9}, {3.709972738438386*^9, 3.709972738496582*^9}, {
   3.710073838997891*^9, 3.7100738528868628`*^9}, {3.710317887526458*^9, 
   3.7103179142862797`*^9}, {3.71032090835084*^9, 3.710320915343544*^9}, {
   3.710321482043655*^9, 3.7103214844483*^9}, {3.710325903517514*^9, 
   3.710325905984568*^9}, {3.710326033782838*^9, 3.710326103612987*^9}, 
   3.71057384482897*^9, {3.716814819778722*^9, 3.7168148230492268`*^9}, {
   3.7177481321026373`*^9, 
   3.717748136167802*^9}},ExpressionUUID->"e9f75df2-92f8-480d-9c51-\
67520ff9ab98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSymmZ4", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "m"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "/", 
             RowBox[{"t2", "^", "3"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "^", "4"}], ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t1", "^", "2"}], "/", 
             RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", "^", "3"}], "/", 
             RowBox[{"t1", "^", "1"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t1", "^", "3"}], " ", "/", "t2"}], ")"}], "^", "m"}], 
          ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"t2", "^", "2"}], "/", " ", 
             RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FC3", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t1", "^", "4"}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t2", "/", " ", 
             RowBox[{"t1", "^", "3"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}], "+", 
        RowBox[{"FKahlerZ4", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", "p3", ")"}], "^", "m"}], ",", 
          RowBox[{"t3", "^", "m"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"q", "/", 
             RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
           RowBox[{"(", " ", "m", ")"}]}], ",", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q", " ", 
              RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
            RowBox[{"(", " ", "m", ")"}]}]}], ",", 
          RowBox[{"k", "^", "m"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7168148445009327`*^9, 3.716814873401244*^9}, 
   3.716815069373652*^9, 
   3.717748140597415*^9},ExpressionUUID->"3555c7b8-c218-4a1d-8e75-\
c8ae342f0af4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmZ4", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", 
                    RowBox[{"t2", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "4"}], ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "2"}], "/", 
                    RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "3"}], "/", 
                    RowBox[{"t1", "^", "1"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "3"}], " ", "/", "t2"}], ")"}], "^", 
                   "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "2"}], "/", " ", 
                    RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "4"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "/", " ", 
                    RowBox[{"t1", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], " ", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKahlerZ4", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p3", ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "]"}], "//.", 
      
      RowBox[{"q", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710318725932705*^9, 3.71031876273708*^9}, {
  3.7105750754773912`*^9, 3.7105750766593924`*^9}, {3.71681499170918*^9, 
  3.7168150905980177`*^9}, {3.716818365478356*^9, 3.716818383047757*^9}, {
  3.7177481431720123`*^9, 
  3.717748154070774*^9}},ExpressionUUID->"9561f9a7-d502-4e58-a6a0-\
c29909c3974c"],

Cell["\<\
To speed up the computation we compute separately the partition function up \
to order 5\
\>", "Text",
 CellChangeTimes->{{3.716815949829966*^9, 
  3.716815964065909*^9}},ExpressionUUID->"99ccbfd5-31f6-4628-bf30-\
38b6371f46a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalLocaZ4", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z4", "[", 
      RowBox[{"i", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7103190640552692`*^9, 
  3.710319119783393*^9}},ExpressionUUID->"a13d1dcd-c359-480c-a4fd-\
b07db88cd2a7"],

Cell["\<\
Now we check that indeed the computations using Nekrasov orbifold function \
and the direct localization computation agree\
\>", "Text",
 CellChangeTimes->{{3.716815975485141*^9, 
  3.716815996369084*^9}},ExpressionUUID->"a57ab0f0-2da2-430e-b280-\
d480c80ead77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ4", "[", 
   RowBox[{"order_", ",", "n0_", ",", "n1_", ",", "n2_", ",", "n3_"}], "]"}], 
  ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"TotalSymmZ4", ",", "p0", ",", "n0"}], "]"}], ",", "p1", 
            ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", "p3", ",",
         "n3"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], " ", "-", "\n", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"TotalLocaZ4", ",", "p0", ",", "n0"}], "]"}], ",", "p1", 
            ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", "p3", ",",
         "n3"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709801230318844*^9, 3.709801292112351*^9}, 
   3.7098014386962843`*^9, {3.709801512078055*^9, 3.709801584676147*^9}, {
   3.709801658557428*^9, 3.709801712918518*^9}, {3.709801801223412*^9, 
   3.709801811408842*^9}, {3.709802006041431*^9, 3.709802037016217*^9}, {
   3.7098021223158607`*^9, 3.7098021223716593`*^9}, {3.709802308716028*^9, 
   3.709802315360991*^9}, {3.709802399964591*^9, 3.709802409599578*^9}, {
   3.709802440664639*^9, 3.7098024634166737`*^9}, {3.7098025631464157`*^9, 
   3.7098026364575167`*^9}, {3.7098027373052263`*^9, 
   3.7098027502936773`*^9}, {3.70980287397756*^9, 3.709802931392337*^9}, {
   3.7098029840396013`*^9, 3.7098029841459723`*^9}, {3.709803027964568*^9, 
   3.709803030456292*^9}, {3.709803258589994*^9, 3.7098032961555033`*^9}, {
   3.7098050060851097`*^9, 3.709805049994216*^9}, {3.70980510311948*^9, 
   3.709805165391273*^9}, {3.70980521532803*^9, 3.709805228887878*^9}, {
   3.7098056856537447`*^9, 3.709805687434853*^9}, {3.7098066800874443`*^9, 
   3.709806717585905*^9}, {3.7098067606485767`*^9, 3.709806779942554*^9}, {
   3.709807256477849*^9, 3.709807287942749*^9}, {3.709807518393207*^9, 
   3.709807540112265*^9}, {3.709807632071225*^9, 3.709807644936674*^9}, {
   3.7098077092555323`*^9, 3.709807717896744*^9}, {3.709807926332507*^9, 
   3.709807927817779*^9}, {3.709808554146041*^9, 3.709808605385367*^9}, 
   3.70980863894615*^9, {3.709808933563208*^9, 3.709808935559516*^9}, {
   3.709808972265918*^9, 3.709808972319015*^9}, {3.709811241651187*^9, 
   3.709811293242934*^9}, {3.709811340568644*^9, 3.7098113578167067`*^9}, {
   3.7098113938671017`*^9, 3.709811401261002*^9}, {3.709811499165019*^9, 
   3.70981150915385*^9}, {3.7098115399523687`*^9, 3.7098115426787*^9}, {
   3.709811702389453*^9, 3.709811708584779*^9}, 3.709919214027174*^9, {
   3.709919287751693*^9, 3.7099192906814013`*^9}, {3.709919330755711*^9, 
   3.709919356894569*^9}, {3.709919393882804*^9, 3.7099194665185423`*^9}, {
   3.709919962264369*^9, 3.709919990810166*^9}, {3.7099201647229853`*^9, 
   3.709920166933949*^9}, {3.7099727140162277`*^9, 3.7099727140971212`*^9}, {
   3.709972806873467*^9, 3.709972931874864*^9}, {3.710073827448523*^9, 
   3.710073829057536*^9}, {3.710073916984509*^9, 3.71007392250393*^9}, {
   3.7103187918472977`*^9, 3.710318801443994*^9}, 3.710319137985703*^9, {
   3.7105739032216883`*^9, 3.710573908870428*^9}, {3.7168153840680227`*^9, 
   3.716815389450534*^9}, 
   3.716815926295784*^9},ExpressionUUID->"29364adf-b506-47b5-848a-\
975eda2778f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ4List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffZ4", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103192660955753`*^9, 
  3.710319317190687*^9}},ExpressionUUID->"8d8a5c4d-3683-4bc9-82bd-\
c0ef3b8da1c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ4List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 
  3.710574252304381*^9}},ExpressionUUID->"4ecc7c82-6f56-45c3-b3dd-\
b6fe61657533"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710574261949972*^9, 3.7105769165045633`*^9, 
  3.7168186337977753`*^9, 3.7177483766090097`*^9, 3.717752611246831*^9, 
  3.717919003534265*^9},ExpressionUUID->"5fa9099b-7394-48cb-ae08-\
ba62c07bda5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ4List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 
  3.7105742647692137`*^9}},ExpressionUUID->"7fb865fa-e639-4750-87ce-\
0a0449be6a56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710574285720461*^9, 3.710576940580269*^9, 
  3.716818657963018*^9, 3.7177483996052094`*^9, 3.717752637089884*^9, 
  3.717919028536851*^9},ExpressionUUID->"70b8e62b-8eca-415b-a6f2-\
8e8f2b78318c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ4List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 
  3.710574277883547*^9}},ExpressionUUID->"deac470f-3a3a-47e8-820f-\
7bbb9806029d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710574334983666*^9, 3.7105769894729033`*^9, 
  3.716818706779801*^9, 3.7177484527567*^9, 3.717752692199411*^9, 
  3.717919080959898*^9},ExpressionUUID->"ab2f2d4e-ee62-4246-b367-\
955991ef1208"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ4List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 
  3.7105742814820757`*^9}},ExpressionUUID->"e4759189-9856-4742-82ba-\
fe223313c40c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7105744286175528`*^9, 3.710577088495153*^9, 
  3.716818798490943*^9, 3.717748547519464*^9, 3.717752783102724*^9, 
  3.717919171601521*^9},ExpressionUUID->"b0927202-512b-48a5-a481-\
e0154f3184ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ4List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710574283277644*^9, 
  3.710574285155799*^9}},ExpressionUUID->"c60e1e19-8ace-4954-bd72-\
e507e6813058"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.71057464082224*^9, 3.7105772916165543`*^9, 
  3.716818989953515*^9, 3.7177487550144176`*^9, 3.717752986509878*^9, 
  3.717919366960224*^9},ExpressionUUID->"be7bc8ba-f183-41ec-a9df-\
86b5d9cd6c93"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C2/Z5 x C", "Subchapter",
 CellChangeTimes->{{3.7099718617654657`*^9, 3.709971866386961*^9}, {
  3.710575329055859*^9, 
  3.710575329118122*^9}},ExpressionUUID->"bcc7b425-7f09-4758-ab80-\
e0d2e5acf266"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716819327134684*^9, 
  3.716819328738431*^9}},ExpressionUUID->"4534b93a-9d4a-4822-9068-\
58a2cb243e5c"],

Cell["\<\
The definitions are similar to the other cases. Here the weight decomposition \
of V\
\>", "Text",
 CellChangeTimes->{{3.716819479389678*^9, 
  3.716819489886305*^9}},ExpressionUUID->"08c6f68c-deef-4e19-a668-\
aaec824af1ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC2Z5", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "j"}], "+", "i"}], ",", "5"}], "]"}], ",", "r"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
   3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
   3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
   3.685795923624857*^9, 3.685795925376687*^9}, {3.686396180192107*^9, 
   3.686396186019744*^9}, 3.6864006439129047`*^9, {3.709971462013809*^9, 
   3.709971467937703*^9}, 3.710326498541847*^9, {3.710575330979271*^9, 
   3.710575336436009*^9}},ExpressionUUID->"74614be9-f627-4526-bbb5-\
2f55bd4b59f9"],

Cell["The virtual tangent space", "Text",
 CellChangeTimes->{{3.7168194945106773`*^9, 
  3.716819497739933*^9}},ExpressionUUID->"d1aff7b9-f178-4bc3-8f3f-\
0841e1056c16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC2Z5fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=",
   "  ", 
  RowBox[{
   RowBox[{"PPVC2Z5", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC2Z5", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", "t1", " ", "t2", " ", 
    "t3"}], "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", "t2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z5", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAWIQ/anCLXtHwmtHizOiuSC67r48400gzTV7LpjmdDqY
W5f42jFyyXMwHbYwLrYFSDulTQPTEs0LWkD01dbjYLrOa466RNlrx9ApX1xA
9OWWaCu78teO/1zq7EH01dcFp0B0imgPmNbbXnIORNvp9oJpoS2hl0H0upd7
wfSJOzNvgOgVkk/BdN1/t/dgddHfP4Bo/qD3k+yBtE9uxCwQveJJepgDkN7s
VBEOouv++rWaLnntqDVJaQKIPiJhuukBkA6abQembxQs3g6itTyEdoDoby9X
nwPRkyZ8ANMZ4jc+gGhl29ovILpF31f9IZA+dvYAmL63ftMUEC1k5zgVRFvx
R80H0VW59gtAdHbyYYFHQPrFXj5BEH1C+IMIiM467yMKonsvbZEC0c/av0qD
6OvtewJBdIKsbwiI7lsgWgGid9xRANN12+bGxix97Zgrm5YHogFQKPIf
  
  "],ExpressionUUID->"c48009ea-3023-4f1d-9222-1d0fcfe1774a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC2Z5", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVC2Z5", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685795573005415*^9, 3.685795594181725*^9}, 
   3.6857956721339827`*^9, {3.685795713741584*^9, 3.685795814978931*^9}, {
   3.6857958527331142`*^9, 3.6857958683004723`*^9}, {3.685795981600951*^9, 
   3.6857959892875137`*^9}, 3.685796449591515*^9, {3.685796677468938*^9, 
   3.685796685114377*^9}, 3.685796731259357*^9, {3.6863964714823923`*^9, 
   3.6863964807605333`*^9}, {3.709971629740869*^9, 3.709971631819234*^9}, {
   3.710575484862376*^9, 
   3.710575488192212*^9}},ExpressionUUID->"10fd54e6-e6a5-4e95-ab4d-\
58f1cae249be"],

Cell["The localization computation", "Text",
 CellChangeTimes->{{3.7168195072864237`*^9, 
  3.716819510159823*^9}},ExpressionUUID->"7df3f0f2-6ed5-4100-81a3-\
ee677da888d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VirtualTC2Z5", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"TvirC2Z5fixed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
      "t3", ",", "k"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPListC2Z5", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC2Z5fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t1", "\[Rule]", "1"}], ",", 
                 RowBox[{"t2", "->", "1"}], ",", 
                 RowBox[{"t3", "\[Rule]", "1"}], ",", 
                 RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z5fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z5fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                    "//.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                ")"}]}], ",", 
              RowBox[{
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"List", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z5fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                  "//.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t1", "\[Rule]", "1"}], ",", 
                   RowBox[{"t2", "->", "1"}], ",", 
                   RowBox[{"t3", "\[Rule]", "1"}], ",", 
                   RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}],
             "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"Expand", "[", 
                RowBox[{"TvirC2Z5fixed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                   RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                  "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
            "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LocalizationC2Z5", "[", 
    RowBox[{
    "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_", ",", 
     "p3_", ",", "p4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Cancel", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Times", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"ahatp", ",", 
         RowBox[{"FPListC2Z5", "[", 
          RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
     "]"}], " ", 
    RowBox[{"p0", "^", 
     RowBox[{"NBC2Z5", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
    RowBox[{"p1", "^", 
     RowBox[{"NBC2Z5", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "4"}], "]"}]}], " ", 
    RowBox[{"p2", "^", 
     RowBox[{"NBC2Z5", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "3"}], "]"}]}], " ", 
    RowBox[{"p3", "^", 
     RowBox[{"NBC2Z5", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "2"}], "]"}]}], " ", 
    RowBox[{"p4", "^", 
     RowBox[{"NBC2Z5", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], "]"}]}]}]}], " ",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalContributionC2Z5", "[", 
   RowBox[{
   "nboxes_", ",", "p0_", ",", "p1_", ",", "p2_", ",", "p3_", ",", "p4_"}], 
   "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"LocalizationC2Z5", "[", 
     RowBox[{
     "nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", 
      "p4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.6863964185845757`*^9, 
   3.6863964511875277`*^9}, {3.686396494277749*^9, 3.686396522946504*^9}, {
   3.709971666041795*^9, 3.709971739528995*^9}, {3.710575492442493*^9, 
   3.710575542034099*^9}, {3.7105755802344093`*^9, 3.71057559968292*^9}, {
   3.710577450403566*^9, 3.710577460869803*^9}, {3.716819513224546*^9, 
   3.716819522775031*^9}},ExpressionUUID->"4f0ba98b-9810-4b35-91b0-\
2dd9791fc486"],

Cell["The partition function", "Text",
 CellChangeTimes->{{3.716819531263793*^9, 
  3.7168195335413637`*^9}},ExpressionUUID->"8fdc6074-0acc-4eb7-8a6c-\
fb8fac8bdcaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC2Z5", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z5", "[", 
      RowBox[{"n", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 3.716806034503093*^9}, {3.7168147258786716`*^9, 
  3.716814733736116*^9}, {3.716818331008473*^9, 3.7168183311061287`*^9}, {
  3.716819553104373*^9, 
  3.7168195588853283`*^9}},ExpressionUUID->"1ca01cec-94e3-4716-8ca6-\
5617f613fe3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC2Z5", "[", "5", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9, {3.716814736590336*^9, 3.716814740839767*^9}, {
   3.7168195614985437`*^9, 
   3.716819561559877*^9}},ExpressionUUID->"2d10342f-cf67-49f7-830a-\
850842e5d39f"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "5"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "4"]}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "5"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "3"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "4"], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "3"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "5"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      SuperscriptBox["t2", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "5"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p3", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", "p3", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox["p4", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p3", " ", 
    SuperscriptBox["p4", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p3", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p4", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "5"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"], "+", 
      SuperscriptBox["t3", "3"], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.7168198254129133`*^9, 3.717749028413213*^9, 
  3.717919405665307*^9},ExpressionUUID->"05850470-92ff-4d01-9160-\
0b7c0cca9279"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Orbifold Nekrasov function", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 
  3.716814766654924*^9}},ExpressionUUID->"e0196b61-3506-4d71-ab09-\
c8f045756018"],

Cell["\<\
We define Nekrasov orbifold function as the sum of a piece generating Z5 \
invariant monomials (given by the sum of five copies of the C3 partition \
function, each computed on the generators of the ring of invariants) and a \
Kahler piece\
\>", "Text",
 CellChangeTimes->{{3.7168197361063004`*^9, 3.716819757267432*^9}, {
  3.716830359434987*^9, 
  3.716830385621089*^9}},ExpressionUUID->"523ee895-8622-40fe-870a-\
8d8650781a61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"e4315b3c-f8da-4448-b99e-\
57c86c7251f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKahlerZ5", "[", 
   RowBox[{
   "p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "t3_", ",", "t4_", ",", 
    "t5_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"1", "/", "p1"}], "+", "p2", "+", 
      RowBox[{"1", "/", "p2"}], "+", "p3", "+", 
      RowBox[{"1", "/", "p3"}], "+", "p4", "+", 
      RowBox[{"1", "/", "p4"}], "+", 
      RowBox[{"p1", " ", "p2"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3"}], ")"}]}], "+", 
      RowBox[{"p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p3", " ", "p4"}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"p1", " ", "p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3", " ", "p4"}], ")"}]}], "+", 
      RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4"}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"+", 
        FractionBox["1", 
         SqrtBox[
          FractionBox["t3", "k"]]]}], "-", 
       SqrtBox[
        FractionBox["t3", "k"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t3"]]}], "+", 
         SqrtBox["t3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709800049685461*^9, 3.7098001425906267`*^9}, {
   3.709800282903933*^9, 3.7098002913052387`*^9}, {3.7098010041146803`*^9, 
   3.709801008186751*^9}, {3.709801741383148*^9, 3.709801768415749*^9}, {
   3.709808631439939*^9, 3.7098086335554943`*^9}, {3.7098111580622053`*^9, 
   3.709811195198132*^9}, {3.709972738438386*^9, 3.709972738496582*^9}, {
   3.710073838997891*^9, 3.7100738528868628`*^9}, {3.710317887526458*^9, 
   3.7103179142862797`*^9}, {3.71032090835084*^9, 3.710320915343544*^9}, {
   3.710321482043655*^9, 3.7103214844483*^9}, {3.710325903517514*^9, 
   3.710325905984568*^9}, {3.710326033782838*^9, 3.710326103612987*^9}, 
   3.71057384482897*^9, {3.710577182750217*^9, 3.7105772292337914`*^9}, {
   3.716819570051013*^9, 3.716819571699686*^9}, {3.71774898608461*^9, 
   3.7177489893009167`*^9}},ExpressionUUID->"ea0be6b0-5404-42e8-9b47-\
f5a166bb5f80"],

Cell["\<\
To speed up the computation we compute separately the partition function from \
Nekrasov orbifold function and from localization, and then compare\
\>", "Text",
 CellChangeTimes->{{3.716819774194214*^9, 
  3.716819802166724*^9}},ExpressionUUID->"0b5fca5a-4b77-4edc-9805-\
91182694b5e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmZ5", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", 
                    RowBox[{"t2", "^", "4"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "5"}], ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "2"}], "/", 
                    RowBox[{"t2", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "4"}], "/", 
                    RowBox[{"t1", "^", "1"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "3"}], " ", "/", 
                    RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "3"}], "/", " ", 
                    RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "4"}], "/", "t2"}], ")"}], "^", "m"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "2"}], "/", " ", 
                    RowBox[{"t1", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "5"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "1"}], "/", " ", 
                    RowBox[{"t1", "^", "4"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKahlerZ5", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p4", ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", 
         "p4"}]}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710318725932705*^9, 3.71031876273708*^9}, {
  3.7105750754773912`*^9, 3.7105750766593924`*^9}, {3.71681499170918*^9, 
  3.7168150905980177`*^9}, {3.716818365478356*^9, 3.716818383047757*^9}, {
  3.716819625579484*^9, 3.716819696559843*^9}, {3.716828582493938*^9, 
  3.7168287217656527`*^9}, {3.716828776260865*^9, 3.716828805355847*^9}, {
  3.71682892613487*^9, 3.71682894297469*^9}, {3.717748994579082*^9, 
  3.717749005766614*^9}},ExpressionUUID->"53896e70-3684-4c32-85e9-\
5466f7671fbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalLocaZ5", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z5", "[", 
      RowBox[{"i", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7103190640552692`*^9, 3.710319119783393*^9}, {
  3.710577345818693*^9, 
  3.710577350783451*^9}},ExpressionUUID->"08c318f6-4bbe-4356-a013-\
473fbaca7c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ5", "[", 
   RowBox[{
   "order_", ",", "n0_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], 
   "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"TotalSymmZ5", ",", "p0", ",", "n0"}], "]"}], ",", 
              "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", 
          "p3", ",", "n3"}], "]"}], ",", "p4", ",", "n4"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], " ", "-", "\n", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"TotalLocaZ5", ",", "p0", ",", "n0"}], "]"}], ",", 
              "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", 
          "p3", ",", "n3"}], "]"}], ",", "p4", ",", "n4"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709801230318844*^9, 3.709801292112351*^9}, 
   3.7098014386962843`*^9, {3.709801512078055*^9, 3.709801584676147*^9}, {
   3.709801658557428*^9, 3.709801712918518*^9}, {3.709801801223412*^9, 
   3.709801811408842*^9}, {3.709802006041431*^9, 3.709802037016217*^9}, {
   3.7098021223158607`*^9, 3.7098021223716593`*^9}, {3.709802308716028*^9, 
   3.709802315360991*^9}, {3.709802399964591*^9, 3.709802409599578*^9}, {
   3.709802440664639*^9, 3.7098024634166737`*^9}, {3.7098025631464157`*^9, 
   3.7098026364575167`*^9}, {3.7098027373052263`*^9, 
   3.7098027502936773`*^9}, {3.70980287397756*^9, 3.709802931392337*^9}, {
   3.7098029840396013`*^9, 3.7098029841459723`*^9}, {3.709803027964568*^9, 
   3.709803030456292*^9}, {3.709803258589994*^9, 3.7098032961555033`*^9}, {
   3.7098050060851097`*^9, 3.709805049994216*^9}, {3.70980510311948*^9, 
   3.709805165391273*^9}, {3.70980521532803*^9, 3.709805228887878*^9}, {
   3.7098056856537447`*^9, 3.709805687434853*^9}, {3.7098066800874443`*^9, 
   3.709806717585905*^9}, {3.7098067606485767`*^9, 3.709806779942554*^9}, {
   3.709807256477849*^9, 3.709807287942749*^9}, {3.709807518393207*^9, 
   3.709807540112265*^9}, {3.709807632071225*^9, 3.709807644936674*^9}, {
   3.7098077092555323`*^9, 3.709807717896744*^9}, {3.709807926332507*^9, 
   3.709807927817779*^9}, {3.709808554146041*^9, 3.709808605385367*^9}, 
   3.70980863894615*^9, {3.709808933563208*^9, 3.709808935559516*^9}, {
   3.709808972265918*^9, 3.709808972319015*^9}, {3.709811241651187*^9, 
   3.709811293242934*^9}, {3.709811340568644*^9, 3.7098113578167067`*^9}, {
   3.7098113938671017`*^9, 3.709811401261002*^9}, {3.709811499165019*^9, 
   3.70981150915385*^9}, {3.7098115399523687`*^9, 3.7098115426787*^9}, {
   3.709811702389453*^9, 3.709811708584779*^9}, 3.709919214027174*^9, {
   3.709919287751693*^9, 3.7099192906814013`*^9}, {3.709919330755711*^9, 
   3.709919356894569*^9}, {3.709919393882804*^9, 3.7099194665185423`*^9}, {
   3.709919962264369*^9, 3.709919990810166*^9}, {3.7099201647229853`*^9, 
   3.709920166933949*^9}, {3.7099727140162277`*^9, 3.7099727140971212`*^9}, {
   3.709972806873467*^9, 3.709972931874864*^9}, {3.710073827448523*^9, 
   3.710073829057536*^9}, {3.710073916984509*^9, 3.71007392250393*^9}, {
   3.7103187918472977`*^9, 3.710318801443994*^9}, 3.710319137985703*^9, {
   3.7105739032216883`*^9, 3.710573908870428*^9}, {3.710577357495666*^9, 
   3.7105773914126863`*^9}},ExpressionUUID->"a8cbf5e3-cb9a-4232-bddd-\
de2cb13acf44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ5List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffZ5", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103192660955753`*^9, 3.710319317190687*^9}, {
  3.710577395276349*^9, 
  3.710577407832775*^9}},ExpressionUUID->"eab9af62-50e3-443f-88be-\
3b9b3afed405"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ5List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 
  3.710577413482637*^9}},ExpressionUUID->"0ea3fd0f-ba04-4294-b950-\
ebb3a3956521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710574261949972*^9, 3.71057765947336*^9, 
  3.710579384766349*^9, 3.7168209178785067`*^9, 3.7177490600661*^9, 
  3.7179194371850157`*^9},ExpressionUUID->"4e74f20c-28d8-4e0d-8e8f-\
d7fb95a090c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ5List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 
  3.71057742932472*^9}},ExpressionUUID->"e227e8e0-7a5b-489f-a946-\
b3ba9c90e77b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7105795652205067`*^9, 3.716821081359395*^9, 
  3.717749068289577*^9, 
  3.717919445390456*^9},ExpressionUUID->"3e7d41b0-2cb2-4346-bae9-\
6d357aa1e473"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ5List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 
  3.710577432556425*^9}},ExpressionUUID->"64771ec6-1a1e-4a49-9511-\
f59d9b6f158c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7105800079208727`*^9, 3.716821496637212*^9, 
  3.717749092145368*^9, 
  3.717919469396818*^9},ExpressionUUID->"39614719-7152-4ea4-bae0-\
cc5e204a4755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ5List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 
  3.71057743575952*^9}},ExpressionUUID->"d6fb6bce-2968-4543-bc74-\
c397753f696d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710581131726717*^9, 3.71682238401305*^9, 
  3.7177491550213013`*^9, 
  3.717919530146247*^9},ExpressionUUID->"be34d76a-31e3-4ef4-a09c-\
e058045123ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ5List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 
  3.710577438849166*^9}},ExpressionUUID->"024949dd-f341-447a-87ea-\
0785e78e530f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7105845021979427`*^9, 3.7168245504205637`*^9, 
  3.717749288683126*^9, 
  3.717919667578855*^9},ExpressionUUID->"4c1b88f8-d915-4373-a571-\
a2adb327021e"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C2/Z6 x C", "Subchapter",
 CellChangeTimes->{{3.7099718617654657`*^9, 3.709971866386961*^9}, {
  3.710575329055859*^9, 3.710575329118122*^9}, {3.710589201975843*^9, 
  3.710589202070959*^9}},ExpressionUUID->"d6dceb54-740c-470d-87cd-\
27cdc54556d1"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716830179157219*^9, 
  3.716830180365514*^9}},ExpressionUUID->"61b1ad39-0266-4391-81e9-\
5bb1ac2536f8"],

Cell["Now the example of C2/Z6 x C. The module decomposition is", "Text",
 CellChangeTimes->{{3.716830037076054*^9, 
  3.716830051310237*^9}},ExpressionUUID->"e37f8733-4376-472a-b713-\
213b8c2f8884"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC2Z6", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "j"}], "+", "i"}], ",", "6"}], "]"}], ",", "r"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
   3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
   3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
   3.685795923624857*^9, 3.685795925376687*^9}, {3.686396180192107*^9, 
   3.686396186019744*^9}, 3.6864006439129047`*^9, {3.709971462013809*^9, 
   3.709971467937703*^9}, 3.710326498541847*^9, {3.710575330979271*^9, 
   3.710575336436009*^9}, {3.710589206948867*^9, 
   3.710589209824654*^9}},ExpressionUUID->"f089055f-33a8-4e3d-9cc9-\
7f74fb4656c3"],

Cell["The virtual tangent space is invariant under the Z6 action", "Text",
 CellChangeTimes->{{3.7168300581271467`*^9, 
  3.71683006858457*^9}},ExpressionUUID->"0591d4db-bcf0-4f57-9d0b-\
4b4116de404b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC2Z6fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=",
   "  ", 
  RowBox[{
   RowBox[{"PPVC2Z6", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC2Z6", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", "t1", " ", "t2", " ", 
    "t3"}], "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "5"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "5"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"t1", " ", "t2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "5"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "5"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "3"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "4"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "5"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "5"}], "]"}], 
       RowBox[{"PPVC2Z6", "[", 
        RowBox[{"list", ",", 
         RowBox[{"1", "/", "t1"}], ",", 
         RowBox[{"1", "/", "t2"}], ",", 
         RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "t2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", "t3"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdylsoQ3EAx/HxxoMxliF3pWQ8rUQ2ZwnJlOU+NMwl6+BBLOW8OPKCtFi5
ZUIpRSH2YEXEElNYpuSWa+fBScOTy//3f/j2efnGN3Tom/wlEkkMCX5Y8swO
o8BkHMtZyN3G+l0RA6dmqAHaXZarF5iqhRdq+VxdLU/UNtuoin47Dz0Dh1Su
cDpZ0S0wZWO+XHjOGzLVPQLzm8tpoEfoPIIm+RA1bavLDdXKYapso+wcrrw5
qa7rCS9ciniicn957/QzfItQqn+3aohFbOUkXHpsKc8hrmstFZD7KR5QLQhM
ijVhFO4rVGt3RP2UmurtnN+CKQUyB/x6W3ZD66hIbQ33ijAxu88H+XRd8j3x
4GSHerO6NgZlamYcZkqrZ2Evq7FDc+Ne8APx1RkUAl2hYhhsOy2Sw+GzjUj4
PPgZBS8Ht0ugMVpXCkfscgt0XMdRuc2Z2ppFgWGjm9uhNcmV2Ei8cKQqYX6W
1Ay7TDbqP5GyAVs=
  "],ExpressionUUID->"8fcbd8c5-6955-4b0e-aae7-5b1d5fa6f2b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC2Z6", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVC2Z6", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685795573005415*^9, 3.685795594181725*^9}, 
   3.6857956721339827`*^9, {3.685795713741584*^9, 3.685795814978931*^9}, {
   3.6857958527331142`*^9, 3.6857958683004723`*^9}, {3.685795981600951*^9, 
   3.6857959892875137`*^9}, 3.685796449591515*^9, {3.685796677468938*^9, 
   3.685796685114377*^9}, 3.685796731259357*^9, {3.6863964714823923`*^9, 
   3.6863964807605333`*^9}, {3.709971629740869*^9, 3.709971631819234*^9}, {
   3.710575484862376*^9, 3.710575488192212*^9}, {3.710589294002102*^9, 
   3.710589296571588*^9}},ExpressionUUID->"1a6ccdc6-b22f-4e48-9af5-\
4bf2ce0c6a5c"],

Cell["The localization computation:", "Text",
 CellChangeTimes->{{3.716830076790941*^9, 
  3.716830083896243*^9}},ExpressionUUID->"643f715a-6108-4c40-8a93-\
0b3e37815e5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VirtualTC2Z6", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"TvirC2Z6fixed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
      "t3", ",", "k"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPListC2Z6", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC2Z6fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t1", "\[Rule]", "1"}], ",", 
                 RowBox[{"t2", "->", "1"}], ",", 
                 RowBox[{"t3", "\[Rule]", "1"}], ",", 
                 RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z6fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z6fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                    "//.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                ")"}]}], ",", 
              RowBox[{
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"List", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC2Z6fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                  "//.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t1", "\[Rule]", "1"}], ",", 
                   RowBox[{"t2", "->", "1"}], ",", 
                   RowBox[{"t3", "\[Rule]", "1"}], ",", 
                   RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}],
             "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"Expand", "[", 
                RowBox[{"TvirC2Z6fixed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                   RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                  "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
            "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LocalizationC2Z6", "[", 
    RowBox[{
    "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_", ",", 
     "p3_", ",", "p4_", ",", "p5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Cancel", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Times", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"ahatp", ",", 
         RowBox[{"FPListC2Z6", "[", 
          RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
     "]"}], " ", 
    RowBox[{"p0", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
    RowBox[{"p1", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "5"}], "]"}]}], " ", 
    RowBox[{"p2", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "4"}], "]"}]}], " ", 
    RowBox[{"p3", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "3"}], "]"}]}], " ", 
    RowBox[{"p4", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "2"}], "]"}]}], 
    RowBox[{"p5", "^", 
     RowBox[{"NBC2Z6", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], "]"}]}]}]}], " ",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalContributionC2Z6", "[", 
   RowBox[{
   "nboxes_", ",", "p0_", ",", "p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",",
     "p5_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"LocalizationC2Z6", "[", 
     RowBox[{
     "nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", 
      "p4", ",", "p5"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.6863964185845757`*^9, 
   3.6863964511875277`*^9}, {3.686396494277749*^9, 3.686396522946504*^9}, {
   3.709971666041795*^9, 3.709971739528995*^9}, {3.710575492442493*^9, 
   3.710575542034099*^9}, {3.7105755802344093`*^9, 3.71057559968292*^9}, {
   3.710577450403566*^9, 3.710577460869803*^9}, {3.710589299526602*^9, 
   3.710589384611121*^9}, {3.710589665341288*^9, 3.7105896701410923`*^9}, {
   3.710590334207637*^9, 3.7105903417100763`*^9}, {3.716830087301105*^9, 
   3.716830098593075*^9}},ExpressionUUID->"89651c27-643f-4bfe-8900-\
a3ff292892f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC2Z6", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z6", "[", 
      RowBox[{
      "n", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 3.716806034503093*^9}, {3.7168147258786716`*^9, 
  3.716814733736116*^9}, {3.716818331008473*^9, 3.7168183311061287`*^9}, {
  3.716819553104373*^9, 3.7168195588853283`*^9}, {3.716830115413805*^9, 
  3.716830120998564*^9}},ExpressionUUID->"778c4b57-0de2-4054-93fb-\
97ae9f0a47ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC2Z6", "[", "5", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9, {3.716814736590336*^9, 3.716814740839767*^9}, {
   3.7168195614985437`*^9, 3.716819561559877*^9}, {3.7168301400951643`*^9, 
   3.7168301401467333`*^9}},ExpressionUUID->"60f345fa-933a-4a65-8180-\
c5d6ada3c1bf"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p3", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p3", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p2", " ", "p3", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t3"}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p4", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p3", " ", "p4", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox["p5", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p4", " ", 
    SuperscriptBox["p5", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p4", " ", "p5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p4", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p5", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p4", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p5", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1", " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t1"}], " ", "t2"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", "p5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k"}], "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "5"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t3"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "t3", "+", 
      SuperscriptBox["t3", "2"], "+", 
      SuperscriptBox["t3", "3"], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.716830142352961*^9, 3.717749406289144*^9, 
  3.717919807533205*^9},ExpressionUUID->"85ff5413-5af6-4049-8b66-\
278fd590a95f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Orbifold Nekrasov function", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 
  3.716814766654924*^9}},ExpressionUUID->"ee2e37c7-0c06-4c8b-afad-\
f9d503242dd5"],

Cell["\<\
Nekrasov orbifold function is the sum of a generating function of invariant \
monomials (given by six copies of the C3 function, computed on the generators \
of the ring of Z6-invariants) and a Kahler term\
\>", "Text",
 CellChangeTimes->{{3.716830193820829*^9, 3.71683021124794*^9}, {
  3.716830394326852*^9, 
  3.716830420962422*^9}},ExpressionUUID->"342f1a53-4563-4fd2-b8ea-\
6fb3a7210a15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"fe31697c-918a-46c8-bc50-\
3f1d3bf591d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKalZ6", "[", 
   RowBox[{
   "p1_", ",", "p2_", ",", "p3_", ",", "p4_", ",", "p5_", ",", "t3_", ",", 
    "t4_", ",", "t5_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"1", "/", "p1"}], "+", "p2", "+", 
      RowBox[{"1", "/", "p2"}], "+", "p3", "+", 
      RowBox[{"1", "/", "p3"}], "+", "p4", "+", 
      RowBox[{"1", "/", "p4"}], "+", "p5", "+", 
      RowBox[{"1", "/", "p5"}], "+", 
      RowBox[{"p1", " ", "p2"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3"}], ")"}]}], "+", 
      RowBox[{"p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p3", " ", "p4"}], ")"}]}], "+", 
      RowBox[{"p4", " ", "p5"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p4", " ", "p5"}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"p1", " ", "p2", " ", "p3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3", " ", "p4"}], ")"}]}], "+", 
      RowBox[{"p3", " ", "p4", " ", "p5"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p3", " ", "p4", " ", "p5"}], ")"}]}], "+", 
      RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4"}], ")"}]}], "+", 
      RowBox[{"p2", " ", "p3", " ", "p4", " ", "p5"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p2", " ", "p3", " ", "p4", " ", "p5"}], ")"}]}], "+", 
      RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4", " ", "p5"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"p1", " ", "p2", " ", "p3", " ", "p4", " ", "p5"}], ")"}]}]}],
      ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         FractionBox["t3", "k"]]], "-", 
       SqrtBox[
        FractionBox["t3", "k"]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t3"]]}], "+", 
         SqrtBox["t3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709800049685461*^9, 3.7098001425906267`*^9}, {
   3.709800282903933*^9, 3.7098002913052387`*^9}, {3.7098010041146803`*^9, 
   3.709801008186751*^9}, {3.709801741383148*^9, 3.709801768415749*^9}, {
   3.709808631439939*^9, 3.7098086335554943`*^9}, {3.7098111580622053`*^9, 
   3.709811195198132*^9}, {3.709972738438386*^9, 3.709972738496582*^9}, {
   3.710073838997891*^9, 3.7100738528868628`*^9}, {3.710317887526458*^9, 
   3.7103179142862797`*^9}, {3.71032090835084*^9, 3.710320915343544*^9}, {
   3.710321482043655*^9, 3.7103214844483*^9}, {3.710325903517514*^9, 
   3.710325905984568*^9}, {3.710326033782838*^9, 3.710326103612987*^9}, 
   3.71057384482897*^9, {3.710577182750217*^9, 3.7105772292337914`*^9}, {
   3.710589394525379*^9, 3.71058946003518*^9}, 3.710665102734799*^9, {
   3.717749368847967*^9, 
   3.717749371089725*^9}},ExpressionUUID->"70da0b66-b54d-4c3a-af59-\
7d4898e7ebff"],

Cell["\<\
To speed the computation we compute each partition function separately and \
then compare coefficients. The symmetrized exponential is much faster to \
compute if we split it in several terms\
\>", "Text",
 CellChangeTimes->{{3.716830223435986*^9, 
  3.716830284236353*^9}},ExpressionUUID->"4649ded5-67a2-43c2-8184-\
ed588370b1da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalLocaZ6", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC2Z6", "[", 
      RowBox[{
      "i", ",", "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7103190640552692`*^9, 3.710319119783393*^9}, {
  3.710577345818693*^9, 3.710577350783451*^9}, {3.710589559064365*^9, 
  3.71058956136864*^9}, {3.710648905961156*^9, 
  3.710648906575918*^9}},ExpressionUUID->"8441bde6-4791-4d14-a349-\
0f05fb7394df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmZ6terms", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", 
                    RowBox[{"t2", "^", "5"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "6"}], ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "2"}], "/", 
                    RowBox[{"t2", "^", "4"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "5"}], "/", 
                    RowBox[{"t1", "^", "1"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "3"}], " ", "/", 
                    RowBox[{"t2", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "4"}], "/", " ", 
                    RowBox[{"t1", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "4"}], "/", 
                    RowBox[{"t2", "^", "2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "3"}], "/", " ", 
                    RowBox[{"t1", "^", "3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t1", "^", "5"}], "/", "t2"}], ")"}], "^", "m"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "2"}], "/", " ", 
                    RowBox[{"t1", "^", "4"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "6"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"t2", "^", "1"}], "/", " ", 
                    RowBox[{"t1", "^", "5"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", "m"}]}], 
                  ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}], " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKalZ6", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p4", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p5", ")"}], "^", "m"}], ",", 
                  RowBox[{"t3", "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3", " ", "p4", " ",
          "p5"}]}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.710318725932705*^9, 3.71031876273708*^9}, {
   3.7105750754773912`*^9, 3.7105750766593924`*^9}, {3.710577232536888*^9, 
   3.710577355130233*^9}, {3.7105777127770977`*^9, 3.710577717153585*^9}, {
   3.7105894806401987`*^9, 3.710589552552101*^9}, 3.710650462073435*^9, 
   3.710674986893334*^9, {3.7106750763078117`*^9, 3.71067508916467*^9}, {
   3.710675134629632*^9, 3.710675270624291*^9}, {3.716828902926806*^9, 
   3.716828903919957*^9}, {3.717749377020899*^9, 
   3.717749394172448*^9}},ExpressionUUID->"4e511d34-fe95-4f73-b06e-\
2ae1c714ddaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ6", "[", 
   RowBox[{
   "order_", ",", "n0_", ",", "n1_", ",", "n2_", ",", "n3_", ",", "n4_", ",", 
    "n5_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"TotalSymmZ6terms", ",", "p0", ",", "n0"}], "]"}], 
                ",", "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], 
            ",", "p3", ",", "n3"}], "]"}], ",", "p4", ",", "n4"}], "]"}], ",",
         "p5", ",", "n5"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], " ", "-", "\n", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"TotalLocaZ6", ",", "p0", ",", "n0"}], "]"}], ",", 
                "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", 
            "p3", ",", "n3"}], "]"}], ",", "p4", ",", "n4"}], "]"}], ",", 
        "p5", ",", "n5"}], "]"}], "//.", 
      RowBox[{"k", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.709801230318844*^9, 3.709801292112351*^9}, 
   3.7098014386962843`*^9, {3.709801512078055*^9, 3.709801584676147*^9}, {
   3.709801658557428*^9, 3.709801712918518*^9}, {3.709801801223412*^9, 
   3.709801811408842*^9}, {3.709802006041431*^9, 3.709802037016217*^9}, {
   3.7098021223158607`*^9, 3.7098021223716593`*^9}, {3.709802308716028*^9, 
   3.709802315360991*^9}, {3.709802399964591*^9, 3.709802409599578*^9}, {
   3.709802440664639*^9, 3.7098024634166737`*^9}, {3.7098025631464157`*^9, 
   3.7098026364575167`*^9}, {3.7098027373052263`*^9, 
   3.7098027502936773`*^9}, {3.70980287397756*^9, 3.709802931392337*^9}, {
   3.7098029840396013`*^9, 3.7098029841459723`*^9}, {3.709803027964568*^9, 
   3.709803030456292*^9}, {3.709803258589994*^9, 3.7098032961555033`*^9}, {
   3.7098050060851097`*^9, 3.709805049994216*^9}, {3.70980510311948*^9, 
   3.709805165391273*^9}, {3.70980521532803*^9, 3.709805228887878*^9}, {
   3.7098056856537447`*^9, 3.709805687434853*^9}, {3.7098066800874443`*^9, 
   3.709806717585905*^9}, {3.7098067606485767`*^9, 3.709806779942554*^9}, {
   3.709807256477849*^9, 3.709807287942749*^9}, {3.709807518393207*^9, 
   3.709807540112265*^9}, {3.709807632071225*^9, 3.709807644936674*^9}, {
   3.7098077092555323`*^9, 3.709807717896744*^9}, {3.709807926332507*^9, 
   3.709807927817779*^9}, {3.709808554146041*^9, 3.709808605385367*^9}, 
   3.70980863894615*^9, {3.709808933563208*^9, 3.709808935559516*^9}, {
   3.709808972265918*^9, 3.709808972319015*^9}, {3.709811241651187*^9, 
   3.709811293242934*^9}, {3.709811340568644*^9, 3.7098113578167067`*^9}, {
   3.7098113938671017`*^9, 3.709811401261002*^9}, {3.709811499165019*^9, 
   3.70981150915385*^9}, {3.7098115399523687`*^9, 3.7098115426787*^9}, {
   3.709811702389453*^9, 3.709811708584779*^9}, 3.709919214027174*^9, {
   3.709919287751693*^9, 3.7099192906814013`*^9}, {3.709919330755711*^9, 
   3.709919356894569*^9}, {3.709919393882804*^9, 3.7099194665185423`*^9}, {
   3.709919962264369*^9, 3.709919990810166*^9}, {3.7099201647229853`*^9, 
   3.709920166933949*^9}, {3.7099727140162277`*^9, 3.7099727140971212`*^9}, {
   3.709972806873467*^9, 3.709972931874864*^9}, {3.710073827448523*^9, 
   3.710073829057536*^9}, {3.710073916984509*^9, 3.71007392250393*^9}, {
   3.7103187918472977`*^9, 3.710318801443994*^9}, 3.710319137985703*^9, {
   3.7105739032216883`*^9, 3.710573908870428*^9}, {3.710577357495666*^9, 
   3.7105773914126863`*^9}, {3.710589564356279*^9, 3.71058959126013*^9}, {
   3.710590427165216*^9, 3.710590429226152*^9}, {3.7106753161275873`*^9, 
   3.71067531652562*^9}},ExpressionUUID->"e345741f-e5ce-4d38-906c-\
d13938113b15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffZ6List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffZ6", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "5", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103192660955753`*^9, 3.710319317190687*^9}, {
  3.710577395276349*^9, 3.710577407832775*^9}, {3.710589596537298*^9, 
  3.710589598219802*^9}, {3.71059063376313*^9, 
  3.710590636457033*^9}},ExpressionUUID->"3a5d4bbd-8819-45c9-9056-\
804d823b4398"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ6List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
  3.710589603596854*^9}},ExpressionUUID->"28551550-62d4-45a1-83d7-\
aaa5e325b134"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.710675423492683*^9, 3.71682610688308*^9, 
  3.7177495148524313`*^9, 
  3.717919923665886*^9},ExpressionUUID->"2cae18e0-4991-497d-b9ea-\
0e41177390e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ6List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
  3.710589603596854*^9}, {3.710675338531725*^9, 
  3.7106753405722437`*^9}},ExpressionUUID->"57496e49-aaae-4902-ac7e-\
1bfc9876f1d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710675456958692*^9, 3.7168261397211323`*^9, 
  3.717749549176958*^9, 
  3.717919957650544*^9},ExpressionUUID->"f96bffdc-0ac2-40fb-ba43-\
cabec3079938"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ6List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
  3.710589603596854*^9}, {3.710675342341401*^9, 
  3.710675344246108*^9}},ExpressionUUID->"09fc1c49-9f63-49f6-81da-\
2751bcd0d1a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710675565152604*^9, 3.716826246045278*^9, 
  3.717749654743677*^9, 
  3.717920062910493*^9},ExpressionUUID->"f8f6fb69-0c88-4d6e-91e9-\
fbadd40a46da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ6List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
  3.710589603596854*^9}, {3.710675346263682*^9, 
  3.710675348036153*^9}},ExpressionUUID->"ba2c8c5a-8a3e-4870-8689-\
79bdf03e93e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710675861563532*^9, 3.716826529327655*^9, 
  3.7177499378846407`*^9, 
  3.7179203369812517`*^9},ExpressionUUID->"9b8fb100-04cc-4dac-afd0-\
cf316ae69a66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffZ6List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "6"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
  3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
  3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
  3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
  3.710589603596854*^9}, {3.710675349951335*^9, 
  3.710675351898332*^9}},ExpressionUUID->"02ee56de-9f58-48ce-8a88-\
8afb0303b24b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.710676531448029*^9, 3.7168272136616096`*^9, 
  3.717750634883787*^9, 
  3.71792103182276*^9},ExpressionUUID->"94569d03-b5cf-4d38-857c-08c511fa1a59"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C3 / Z2 x Z2 orbifold", "Chapter",
 CellChangeTimes->{{3.716812550607292*^9, 
  3.716812558863729*^9}},ExpressionUUID->"d94bdce5-ae10-4bde-a5ee-\
40396f450929"],

Cell["\<\
Now we consider C3 / Z2 x Z2 singularities. The resolutions is still made of \
P1.\
\>", "Text",
 CellChangeTimes->{{3.716632463980497*^9, 
  3.716632484273687*^9}},ExpressionUUID->"cd1e8ba7-07f0-45b7-8e4e-\
8e635568700b"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716830179157219*^9, 
  3.716830180365514*^9}},ExpressionUUID->"3a90b4a6-9a58-43bb-a69d-\
b3a2af7ddaaf"],

Cell["\<\
The weight decomposition of the vector spaces V is labelled by the conjugacy \
class (r1,r2) with ri=0,1. \
\>", "Text",
 CellChangeTimes->{{3.716892464178721*^9, 
  3.716892487532125*^9}},ExpressionUUID->"075779a6-f0c3-4d30-a691-\
f25f1f1763b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC3Z2Z2", "[", 
   RowBox[{
   "l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r1_", ",", "r2_"}], 
   "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "k"}], ",", "2"}], "]"}], ",", "r1"}], "]"}], 
         " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"j", "+", "k"}], ",", "2"}], "]"}], ",", "r2"}], "]"}]}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686379554935748*^9, 3.686379579737492*^9}, {
  3.6863839728856087`*^9, 
  3.686383977499597*^9}},ExpressionUUID->"502dfe1e-1884-4f9c-96eb-\
b7860837c130"],

Cell["\<\
The virtual tangent space is given by taking invariant modules\
\>", "Text",
 CellChangeTimes->{{3.7168924936349*^9, 
  3.716892505803646*^9}},ExpressionUUID->"a8d50f45-5397-4dfb-a824-\
85fbd8d867d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC3Z2Z2fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PPVC3Z2Z2", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "0"}], 
    "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC3Z2Z2", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0", ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "1"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t1", " ", "t2", " ", "t3"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "1"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t1", "-", 
        RowBox[{"t2", " ", "t3"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "0"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t2", "-", 
        RowBox[{"t1", "  ", "t3"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "1", ",", "0"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{
          "list", ",", "t1", ",", "t2", ",", "t3", ",", "0", ",", "1"}], 
          "]"}], 
         RowBox[{"PPVC3Z2Z2", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1", ",", "0"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t3", "-", 
        RowBox[{"t1", " ", "t2"}]}], " ", ")"}]}]}], " ", ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.686384028301819*^9, 3.6863842883889637`*^9}, {
   3.686384324933093*^9, 3.686384328355666*^9}, 
   3.7110925586440163`*^9},ExpressionUUID->"a396e528-73a1-4858-b4b5-\
75b880519c95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"TvirC3Z2Z2fixed", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
     RowBox[{"[", "12", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
    "k"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6863843150879097`*^9, 
  3.686384317311881*^9}},ExpressionUUID->"8885227a-8a3f-4d14-a9d8-\
bd427cf76a9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"]}], 
    SuperscriptBox["t3", "5"]]}], "+", 
  FractionBox["t1", 
   RowBox[{"t2", " ", 
    SuperscriptBox["t3", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t2", "2"]}], 
   SuperscriptBox["t3", "2"]], "+", 
  FractionBox["t1", 
   RowBox[{"t2", " ", "t3"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "t1", " ", "t2"}], "t3"], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "t1", " ", 
    SuperscriptBox["t3", "3"]}], "t2"], "-", 
  RowBox[{
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  FractionBox[
   SuperscriptBox["t3", "6"], 
   SuperscriptBox["t2", "2"]]}]], "Output",
 CellChangeTimes->{3.686384333541026*^9, 3.687610370433063*^9, 
  3.711089520821184*^9, 3.711172203675872*^9, 3.716832249753222*^9, 
  3.716870181730219*^9, 3.717750859421101*^9, 3.717753142574245*^9, 
  3.717850538738628*^9, 
  3.717921249866416*^9},ExpressionUUID->"81debbaf-7ac0-49e6-87c1-\
2a7491c87317"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC3Z2Z2", "[", 
   RowBox[{"l_List", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
  RowBox[{"PPVC3Z2Z2", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r1", ",", "r2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.68638439822931*^9, 
  3.686384418923647*^9}},ExpressionUUID->"049ba990-b30d-4718-a694-\
2fe63a32b715"],

Cell["The localization computation", "Text",
 CellChangeTimes->{{3.71689252018242*^9, 
  3.716892523349234*^9}},ExpressionUUID->"7b0af181-05d2-4a34-b820-\
0eb1d11d16da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VirtualTC3Z2Z2", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"TvirC3Z2Z2fixed", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
      "t3", ",", "k"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPListC3Z2Z2", "[", 
    RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC3Z2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"t1", "\[Rule]", "1"}], ",", 
                 RowBox[{"t2", "->", "1"}], ",", 
                 RowBox[{"t3", "\[Rule]", "1"}], ",", 
                 RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Sow", "[", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Z2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                 "\[IndentingNewLine]", "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", 
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Z2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                    "//.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
                ")"}]}], ",", 
              RowBox[{
               RowBox[{"(", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"List", "@@", 
                   RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Z2Z2fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                  "//.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"t1", "\[Rule]", "1"}], ",", 
                   RowBox[{"t2", "->", "1"}], ",", 
                   RowBox[{"t3", "\[Rule]", "1"}], ",", 
                   RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}],
             "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "@@", 
              RowBox[{"(", 
               RowBox[{"Expand", "[", 
                RowBox[{"TvirC3Z2Z2fixed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                   RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                  "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
            "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "/", 
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LocalizationC3Z2Z2", "[", 
    RowBox[{
    "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_", ",", 
     "p3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Cancel", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Times", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"ahatp", ",", 
         RowBox[{"FPListC3Z2Z2", "[", 
          RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
     "]"}], " ", 
    RowBox[{"p0", "^", 
     RowBox[{"NBC3Z2Z2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0", ",", "0"}], 
      "]"}]}], " ", 
    RowBox[{"p1", "^", 
     RowBox[{"NBC3Z2Z2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1", ",", "0"}], 
      "]"}]}], 
    RowBox[{"p2", "^", 
     RowBox[{"NBC3Z2Z2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0", ",", "1"}], 
      "]"}]}], 
    RowBox[{"p3", "^", 
     RowBox[{"NBC3Z2Z2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
        RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1", ",", "1"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TotalContributionC3Z2Z2", "[", 
   RowBox[{"nboxes_", ",", "p0_", ",", "p1_", ",", "p2_", ",", "p3_"}], "]"}],
   ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"LocalizationC3Z2Z2", "[", 
     RowBox[{"nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}],
      "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.67509769824366*^9, 3.675097742433045*^9}, {
   3.675097787395336*^9, 3.67509779944084*^9}, {3.675097856209297*^9, 
   3.675097941379383*^9}, 3.675098012939138*^9, {3.675101981572866*^9, 
   3.675102132977907*^9}, {3.679138392316263*^9, 3.679138397170555*^9}, {
   3.679139098659503*^9, 3.679139114360139*^9}, {3.685794841789722*^9, 
   3.685794885068252*^9}, {3.685797044333329*^9, 3.685797110123225*^9}, {
   3.6857971441185102`*^9, 3.6857971449891253`*^9}, {3.686384499930094*^9, 
   3.686384609668186*^9}, {3.6863846720672607`*^9, 3.686384675818647*^9}, 
   3.7168321130305367`*^9, {3.716892514651573*^9, 
   3.716892534327982*^9}},ExpressionUUID->"48ca088f-94d4-440a-ad03-\
478129bd7100"],

Cell["Then we can write the partition function", "Text",
 CellChangeTimes->{{3.716892696878521*^9, 
  3.716892701296094*^9}},ExpressionUUID->"ca0083c5-da6c-4001-8b06-\
f15da62a9aa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC3Z2Z2", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC3Z2Z2", "[", 
      RowBox[{"n", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 3.716806034503093*^9}, {3.7168147258786716`*^9, 
  3.716814733736116*^9}, {3.716818331008473*^9, 3.7168183311061287`*^9}, {
  3.716819553104373*^9, 3.7168195588853283`*^9}, {3.716830115413805*^9, 
  3.716830120998564*^9}, {3.716832120846491*^9, 
  3.716832132409144*^9}},ExpressionUUID->"130834d7-f4a5-46c1-b95c-\
af1a28366514"],

Cell["\<\
The \[OpenCurlyQuote]flatten\[CloseCurlyQuote] notices come from instances \
where the virtual tangent space vanishes and the program is trying to flatten \
an empty list (in the partition function they are the terms with coefficient \
1). In principle they could be removed with some cosmetics in the \
localization routine\
\>", "Text",
 CellChangeTimes->{{3.71689271012679*^9, 
  3.716892797414214*^9}},ExpressionUUID->"2c24b97d-71cd-4a10-b017-\
6e6e2b76daa2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC3Z2Z2", "[", "5", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9, {3.716814736590336*^9, 3.716814740839767*^9}, {
   3.7168195614985437`*^9, 3.716819561559877*^9}, {3.7168301400951643`*^9, 
   3.7168301401467333`*^9}, 3.7168321392366447`*^9, 
   3.716832293932126*^9},ExpressionUUID->"e3d60275-45d0-4693-9dc7-\
0f5c4f88b181"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,193,2,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7168322498382463`*^9, 3.716832294780447*^9, 
  3.716870181837551*^9, 3.717750859505374*^9, 3.717753142686668*^9, 
  3.717850538885384*^9, 
  3.7179212500061817`*^9},ExpressionUUID->"4368ef54-9bd1-4bb9-a1db-\
4100070870a5"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,193,3,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7168322498382463`*^9, 3.716832294780447*^9, 
  3.716870181837551*^9, 3.717750859505374*^9, 3.717753142686668*^9, 
  3.717850538885384*^9, 
  3.717921250018073*^9},ExpressionUUID->"37cde02c-a38a-43d5-a866-\
63584ca4e5cd"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,193,4,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7168322498382463`*^9, 3.716832294780447*^9, 
  3.716870181837551*^9, 3.717750859505374*^9, 3.717753142686668*^9, 
  3.717850538885384*^9, 
  3.717921250083386*^9},ExpressionUUID->"90f10c3d-5325-412a-a1f9-\
eefe4f5d49a3"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Flatten\\\", \
\\\"::\\\", \\\"normal\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,193,5,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7168322498382463`*^9, 3.716832294780447*^9, 
  3.716870181837551*^9, 3.717750859505374*^9, 3.717753142686668*^9, 
  3.717850538885384*^9, 
  3.717921250090221*^9},ExpressionUUID->"191b3926-cd15-433d-8ff4-\
f0f35dda1afd"],

Cell[BoxData[
 RowBox[{"1", "+", "p0", "+", 
  RowBox[{"p0", " ", "p1", " ", "p2"}], "+", 
  RowBox[{"p0", " ", "p1", " ", "p3"}], "+", 
  RowBox[{"p0", " ", "p2", " ", "p3"}], "+", 
  RowBox[{"p0", " ", 
   SuperscriptBox["p1", "2"], " ", "p2", " ", "p3"}], "+", 
  RowBox[{"p0", " ", "p1", " ", 
   SuperscriptBox["p2", "2"], " ", "p3"}], "+", 
  RowBox[{"p0", " ", "p1", " ", "p2", " ", 
   SuperscriptBox["p3", "2"]}], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t1", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t1", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t1", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t1", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t1", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t1", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t1", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox["p2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p2", "2"], " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t2", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      RowBox[{"t2", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"t2", " ", "t3"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t1"}], "+", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"k", " ", "t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SqrtBox["k"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p1", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"k", " ", "t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t2"}], "+", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"5", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"t1", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      RowBox[{"t2", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t1", "2"]}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t2", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["t2", "2"]}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t3", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "3"], " ", 
    SuperscriptBox["p3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], 
   RowBox[{"k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t3", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.716832251688496*^9, 3.7168322964410143`*^9, 
  3.716870183577649*^9, 3.717750861152315*^9, 3.717753144649506*^9, 
  3.717850540652706*^9, 
  3.717921251681632*^9},ExpressionUUID->"64b53b5e-7cc4-41ff-a7c2-\
030eb6d1492b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Symmetrization and Nekrasov Orbifold function", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716830179157219*^9, 3.716830180365514*^9}, {3.716832009423503*^9, 
  3.716832026929304*^9}},ExpressionUUID->"51b08585-1a9b-443a-9f64-\
f45e1ece8aee"],

Cell["\<\
Here we write down Nekrasov orbifold function, given by a Kahler term and \
four copies of the C3 function computed on the generators of invariant \
monomials\
\>", "Text",
 CellChangeTimes->{{3.7168928110383453`*^9, 3.7168928535853977`*^9}, {
  3.865135704335061*^9, 
  3.8651357048773212`*^9}},ExpressionUUID->"ac425613-f61a-42b6-9b3b-\
e639cce8ddeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatk", "[", 
   RowBox[{"x_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"k", "/", "x"}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"x", "/", "k"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", "x", "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "x"}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.711171797177607*^9, 
  3.71117183410415*^9}},ExpressionUUID->"d7b4b773-9ff9-4113-92c7-\
8e09c2321edf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FC3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "k_"}],
    "]"}], ":=", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "t3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", "t2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t1", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "-", 
         RowBox[{"t5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6744033720560493`*^9, 3.674403372806196*^9}, 
   3.674403472934162*^9, {3.685798651440465*^9, 3.685798653178933*^9}, {
   3.709464971485652*^9, 3.709464999637817*^9}, {3.709465033504201*^9, 
   3.709465064467249*^9}, {3.7098117622022123`*^9, 3.7098117675144997`*^9}, {
   3.7177470092131577`*^9, 
   3.717747036980688*^9}},ExpressionUUID->"965be7c8-703d-470a-958f-\
a1f8aed6314b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FKalC3Z2Z2", "[", 
   RowBox[{
   "p1_", ",", "p2_", ",", "p3_", ",", "t1_", ",", "t2_", ",", "t3_", ",", 
    "t4_", ",", "t5_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PowerExpand", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t4"]]}], "+", 
         SqrtBox["t4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["t5"]]}], "+", 
         SqrtBox["t5"]}], ")"}]}], ")"}]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p2", " ", "p3"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"p2", " ", "p3"}], ")"}]}]}], ")"}], "  ", 
       RowBox[{"ahatk", "[", " ", 
        RowBox[{
         RowBox[{"t1", "^", "2"}], ",", "k"}], "]"}]}], "]"}], "+", " ", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1", " ", "p3"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"p1", " ", "p3"}], ")"}]}]}], ")"}], "  ", 
       RowBox[{"ahatk", "[", 
        RowBox[{
         RowBox[{"t2", "^", "2"}], ",", "k"}], "]"}]}], "]"}], "+", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1", " ", "p2"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"p1", " ", "p2"}], ")"}]}]}], ")"}], "  ", 
       RowBox[{"ahatk", "[", 
        RowBox[{
         RowBox[{"t3", "^", "2"}], ",", "k"}], "]"}]}], "]"}], "-", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p1"}], " ", "p2", " ", "p3"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"p1", " ", "p2", " ", "p3"}], ")"}]}], "-", "p1", "-", 
        RowBox[{"1", "/", "p1"}], "-", "p2", "-", 
        RowBox[{"1", "/", "p2"}], "-", "p3", "-", 
        RowBox[{"1", "/", "p3"}]}], ")"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7111316576303873`*^9, 3.711131662190271*^9}, {
   3.7111317011665983`*^9, 3.711131710911627*^9}, {3.711131820331976*^9, 
   3.7111318284227457`*^9}, {3.711132011661046*^9, 3.711132039497615*^9}, {
   3.711171109633575*^9, 3.711171218417726*^9}, {3.711171286271162*^9, 
   3.711171303346005*^9}, {3.7111713406412582`*^9, 3.71117135580755*^9}, {
   3.711171716273005*^9, 3.711171733417727*^9}, 3.7111720561417723`*^9, {
   3.711172239612151*^9, 3.7111722519562798`*^9}, {3.7111723108104486`*^9, 
   3.711172402348974*^9}, {3.7111724356898823`*^9, 3.711172468997695*^9}, {
   3.711172542185544*^9, 3.711172592384335*^9}, {3.71117266152417*^9, 
   3.711172781998143*^9}, {3.7111728573907433`*^9, 3.711172881340345*^9}, {
   3.71117322227382*^9, 3.711173233338018*^9}, {3.711173330764266*^9, 
   3.711173343172544*^9}, {3.711183056491228*^9, 3.7111830566998053`*^9}, {
   3.711184998101515*^9, 3.711185019758725*^9}, {3.7111850801014967`*^9, 
   3.711185088135078*^9}, {3.7111851347154207`*^9, 3.7111851457194023`*^9}, {
   3.7111852525859737`*^9, 3.711185260409176*^9}, {3.711185404683519*^9, 
   3.711185420706657*^9}, {3.716834256332378*^9, 
   3.716834257469205*^9}},ExpressionUUID->"a15ed4cf-c28a-4ad1-b26c-\
6cd99e8933e2"],

Cell["\<\
Now we check this formula against the direct localization computation, order \
\
\>", "Text",
 CellChangeTimes->{{3.7168928666008453`*^9, 
  3.7168928806057863`*^9}},ExpressionUUID->"5a719d52-84bf-476a-94d0-\
a389f5d19255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalSymmC3Z2Z2Terms", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FKalC3Z2Z2", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "p1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p2", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "p3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t1", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t2", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", "t3", ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
     "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t3", "/", 
                    RowBox[{"(", 
                    RowBox[{"t1", " ", "t2"}], ")"}]}], ")"}], "^", "m"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
     "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "/", 
                    RowBox[{"(", 
                    RowBox[{"t1", " ", "t3"}], ")"}]}], ")"}], "^", "m"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t3", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
     "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", "/", 
                    RowBox[{"(", 
                    RowBox[{"t2", " ", "t3"}], ")"}]}], ")"}], "^", "m"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t3", "^", "2"}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
     "]"}], 
    RowBox[{"Expand", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{"FC3", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", " ", 
                    RowBox[{"t2", "/", "t3"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t1", " ", 
                    RowBox[{"t3", "/", "t2"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"t2", " ", 
                    RowBox[{"t3", "/", "t1"}]}], ")"}], "^", "m"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                   RowBox[{"(", " ", "m", ")"}]}], ",", 
                  RowBox[{"1", "/", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], "^", 
                    RowBox[{"(", " ", "m", ")"}]}]}], ",", 
                  RowBox[{"k", "^", "m"}]}], "]"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//.", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}]}]}], "]"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711117893309148*^9, 3.711117910472986*^9}, {
   3.711123574273322*^9, 3.7111236109237947`*^9}, {3.711123726367112*^9, 
   3.711123731832601*^9}, {3.7111252875266113`*^9, 3.711125292180871*^9}, {
   3.711125343650147*^9, 3.7111253466527653`*^9}, {3.7111322219888983`*^9, 
   3.711132256282764*^9}, {3.711172897998197*^9, 3.711172928921599*^9}, {
   3.711172995993259*^9, 3.711173001631096*^9}, {3.711173148765994*^9, 
   3.7111731494621553`*^9}, {3.711173405616425*^9, 3.7111734133515387`*^9}, {
   3.711173480818301*^9, 3.7111734904287863`*^9}, 3.711173763272369*^9, {
   3.711185498432626*^9, 3.711185517937372*^9}, {3.711201320435585*^9, 
   3.711201341981575*^9}, {3.711206619155175*^9, 3.711206638103799*^9}, 
   3.716832215254833*^9, {3.716834260311717*^9, 3.7168342610803633`*^9}, {
   3.716895637809854*^9, 3.71689566675711*^9}, {3.717750837055806*^9, 
   3.717750843489542*^9}},ExpressionUUID->"0e4ef8cb-cbd3-41b2-a5e5-\
8f976c5afd0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalLocaC3Z2Z2", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC3Z2Z2", "[", 
      RowBox[{"i", ",", "p0", ",", "p1", ",", "p2", ",", "p3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7103190640552692`*^9, 3.710319119783393*^9}, {
  3.710577345818693*^9, 3.710577350783451*^9}, {3.710589559064365*^9, 
  3.71058956136864*^9}, {3.710648905961156*^9, 3.710648906575918*^9}, {
  3.711123699156292*^9, 3.711123715097938*^9}, {3.71120061056236*^9, 
  3.711200610649645*^9}, {3.711201313480599*^9, 3.711201313539197*^9}, {
  3.711206608543038*^9, 3.7112066085958033`*^9}, {3.71683219688483*^9, 
  3.716832196952663*^9}, {3.716895668301559*^9, 
  3.716895668382637*^9}},ExpressionUUID->"c6c127eb-a8a3-4890-8b55-\
cb65b0d3dbb9"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,198,6,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716834207894937*^9, 3.716871259030429*^9, 
  3.717750872407057*^9, 3.71775315601959*^9, 
  3.717921266257708*^9},ExpressionUUID->"72919a13-b451-44c8-be92-\
4eeace01f862"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,198,7,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716834207894937*^9, 3.716871259030429*^9, 
  3.717750872407057*^9, 3.71775315601959*^9, 
  3.7179212662716627`*^9},ExpressionUUID->"328c161b-7a3c-42ba-88a4-\
e811b1dfaade"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,198,8,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716834207894937*^9, 3.716871259030429*^9, 
  3.717750872407057*^9, 3.71775315601959*^9, 
  3.717921266323062*^9},ExpressionUUID->"f47e6d4a-35e4-45de-b356-\
baf73403704d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Flatten\\\", \
\\\"::\\\", \\\"normal\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,198,9,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716834207894937*^9, 3.716871259030429*^9, 
  3.717750872407057*^9, 3.71775315601959*^9, 
  3.7179212663307447`*^9},ExpressionUUID->"837f1372-76f4-4e1c-afc7-\
08dbaa981ae6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffC3Z2Z2", "[", 
   RowBox[{"order_", ",", "n0_", ",", "n1_", ",", "n2_", ",", "n3_"}], "]"}], 
  ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"PowerExpand", "[", 
    RowBox[{
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"TotalSymmC3Z2Z2Terms", ",", "p0", ",", "n0"}], "]"}], 
             ",", "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], 
         ",", "p3", ",", "n3"}], "]"}], "//.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}], "-", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"TotalLocaC3Z2Z2", ",", "p0", ",", "n0"}], "]"}], ",", 
             "p1", ",", "n1"}], "]"}], ",", "p2", ",", "n2"}], "]"}], ",", 
         "p3", ",", "n3"}], "]"}], "//.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"t1", " ", "t2", " ", "t3"}]}]}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.709801230318844*^9, 3.709801292112351*^9}, 
   3.7098014386962843`*^9, {3.709801512078055*^9, 3.709801584676147*^9}, {
   3.709801658557428*^9, 3.709801712918518*^9}, {3.709801801223412*^9, 
   3.709801811408842*^9}, {3.709802006041431*^9, 3.709802037016217*^9}, {
   3.7098021223158607`*^9, 3.7098021223716593`*^9}, {3.709802308716028*^9, 
   3.709802315360991*^9}, {3.709802399964591*^9, 3.709802409599578*^9}, {
   3.709802440664639*^9, 3.7098024634166737`*^9}, {3.7098025631464157`*^9, 
   3.7098026364575167`*^9}, {3.7098027373052263`*^9, 
   3.7098027502936773`*^9}, {3.70980287397756*^9, 3.709802931392337*^9}, {
   3.7098029840396013`*^9, 3.7098029841459723`*^9}, {3.709803027964568*^9, 
   3.709803030456292*^9}, {3.709803258589994*^9, 3.7098032961555033`*^9}, {
   3.7098050060851097`*^9, 3.709805049994216*^9}, {3.70980510311948*^9, 
   3.709805165391273*^9}, {3.70980521532803*^9, 3.709805228887878*^9}, {
   3.7098056856537447`*^9, 3.709805687434853*^9}, {3.7098066800874443`*^9, 
   3.709806717585905*^9}, {3.7098067606485767`*^9, 3.709806779942554*^9}, {
   3.709807256477849*^9, 3.709807287942749*^9}, {3.709807518393207*^9, 
   3.709807540112265*^9}, {3.709807632071225*^9, 3.709807644936674*^9}, {
   3.7098077092555323`*^9, 3.709807717896744*^9}, {3.709807926332507*^9, 
   3.709807927817779*^9}, {3.709808554146041*^9, 3.709808605385367*^9}, 
   3.70980863894615*^9, {3.709808933563208*^9, 3.709808935559516*^9}, {
   3.709808972265918*^9, 3.709808972319015*^9}, {3.709811241651187*^9, 
   3.709811293242934*^9}, {3.709811340568644*^9, 3.7098113578167067`*^9}, {
   3.7098113938671017`*^9, 3.709811401261002*^9}, {3.709811499165019*^9, 
   3.70981150915385*^9}, {3.7098115399523687`*^9, 3.7098115426787*^9}, {
   3.709811702389453*^9, 3.709811708584779*^9}, 3.709919214027174*^9, {
   3.709919287751693*^9, 3.7099192906814013`*^9}, {3.709919330755711*^9, 
   3.709919356894569*^9}, {3.709919393882804*^9, 3.7099194665185423`*^9}, {
   3.709919962264369*^9, 3.709919990810166*^9}, {3.7099201647229853`*^9, 
   3.709920166933949*^9}, {3.7099727140162277`*^9, 3.7099727140971212`*^9}, {
   3.709972806873467*^9, 3.709972931874864*^9}, {3.710073827448523*^9, 
   3.710073829057536*^9}, {3.710073916984509*^9, 3.71007392250393*^9}, {
   3.7103187918472977`*^9, 3.710318801443994*^9}, 3.710319137985703*^9, {
   3.7105739032216883`*^9, 3.710573908870428*^9}, {3.710577357495666*^9, 
   3.7105773914126863`*^9}, {3.710589564356279*^9, 3.71058959126013*^9}, {
   3.710590427165216*^9, 3.710590429226152*^9}, {3.7106753161275873`*^9, 
   3.71067531652562*^9}, {3.7111237568261833`*^9, 3.711123792518804*^9}, {
   3.711123870426399*^9, 3.711123871925006*^9}, {3.711123926389434*^9, 
   3.7111239833220997`*^9}, {3.711124628705872*^9, 3.711124629085761*^9}, {
   3.71117062014495*^9, 3.7111706294583197`*^9}, {3.7111848664573793`*^9, 
   3.71118490181859*^9}, {3.711185346493019*^9, 3.711185346779771*^9}, {
   3.716834948769815*^9, 
   3.716834958854402*^9}},ExpressionUUID->"e1b7730e-4239-4ac8-a08c-\
69de0d249542"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckcoeffC3Z2Z2List", "[", 
   RowBox[{"n_", ",", "list_"}], "]"}], ":=", 
  RowBox[{"CheckcoeffC3Z2Z2", "[", 
   RowBox[{"n", ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"list", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103192660955753`*^9, 3.710319317190687*^9}, {
  3.710577395276349*^9, 3.710577407832775*^9}, {3.710589596537298*^9, 
  3.710589598219802*^9}, {3.71059063376313*^9, 3.710590636457033*^9}, {
  3.711123800303863*^9, 
  3.7111238154840717`*^9}},ExpressionUUID->"c97893cc-fbb1-49d1-be43-\
9288ca12312b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffC3Z2Z2List", "[", 
    RowBox[{"1", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"1", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
   3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
   3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
   3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
   3.710589603596854*^9}, 3.7111238289584*^9, {3.711123889052888*^9, 
   3.711123889090931*^9}},ExpressionUUID->"541534cd-d1fb-4b3e-bdc0-\
88be1f44260d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.71112382964535*^9, {3.711123874580453*^9, 3.71112389266753*^9}, 
   3.7111239383354797`*^9, 3.711125328359518*^9, 3.711125365131778*^9, 
   3.7111706110264063`*^9, 3.71117209274113*^9, {3.711172950191092*^9, 
   3.711172961400675*^9}, 3.711173032518834*^9, 3.711173178725618*^9, 
   3.7111732705464687`*^9, 3.711173443348907*^9, 3.7111735198322906`*^9, 
   3.71117379430604*^9, 3.71118310376803*^9, 3.711185047700782*^9, 
   3.711185112895706*^9, 3.71118518114011*^9, 3.711185295006674*^9, 
   3.7111853517350187`*^9, 3.71118544612855*^9, 3.7111856060656633`*^9, 
   3.7168343621355057`*^9, 3.716871417041493*^9, 3.717750875689599*^9, 
   3.7177531589953117`*^9, 
   3.7179212697033453`*^9},ExpressionUUID->"307f640f-d9c8-4ce0-96fb-\
c308e7e5377a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffC3Z2Z2List", "[", 
    RowBox[{"2", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"2", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
   3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
   3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
   3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
   3.710589603596854*^9}, 3.7111238289584*^9, {3.71112388519414*^9, 
   3.711123890635099*^9}, {3.711185271591957*^9, 
   3.711185273903943*^9}},ExpressionUUID->"ba15c860-7053-497f-bd2d-\
66cf329d53cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7111238948616123`*^9, {3.711123940223948*^9, 3.711123987316807*^9}, {
   3.711124622061083*^9, 3.711124632723275*^9}, 3.71112533107857*^9, 
   3.711125368086615*^9, 3.7111322709205313`*^9, {3.711170613883093*^9, 
   3.711170624171482*^9}, 3.711172968539948*^9, 3.711173038893216*^9, 
   3.711173185105542*^9, 3.711173276865829*^9, 3.711173449723901*^9, 
   3.711173526191451*^9, 3.711173800614757*^9, 3.711183111225636*^9, 
   3.711185052222052*^9, 3.711185116650679*^9, 3.711185187476509*^9, {
   3.711185301180461*^9, 3.7111853073292503`*^9}, 3.711185357940737*^9, 
   3.711185450355812*^9, 3.7111856231946898`*^9, 3.716834613804093*^9, 
   3.716871697771983*^9, 3.7177508807656307`*^9, 3.7177531628489227`*^9, 
   3.717921274797638*^9},ExpressionUUID->"81e2be07-9523-42bf-8f24-\
c06ae04cabd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffC3Z2Z2List", "[", 
    RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"3", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
   3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
   3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
   3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
   3.710589603596854*^9}, 3.7111238289584*^9, {3.71112388519414*^9, 
   3.711123890635099*^9}, {3.7111321375093527`*^9, 
   3.711132139230578*^9}},ExpressionUUID->"ab6b9e56-0c55-49a2-8cb3-\
35cde1ba8759"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.711132142368462*^9, 3.7111730551300793`*^9, 
  3.71117346622287*^9, 3.711173816714635*^9, 3.711183127998413*^9, 
  3.7111848866217012`*^9, 3.711184921903349*^9, 3.711185062780751*^9, 
  3.711185126340786*^9, 3.7111852037645884`*^9, 3.711185323096889*^9, 
  3.7111853739953403`*^9, 3.711185460686469*^9, 3.7111856674661818`*^9, 
  3.7168349611512003`*^9, 3.7168723342253036`*^9, 3.7177508937716427`*^9, 
  3.717753173539008*^9, 
  3.717921287969235*^9},ExpressionUUID->"bdc4b221-ca85-4542-a844-\
3e643c77c1f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffC3Z2Z2List", "[", 
    RowBox[{"4", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"4", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
   3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
   3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
   3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
   3.710589603596854*^9}, 3.7111238289584*^9, {3.71112388519414*^9, 
   3.711123890635099*^9}, {3.711130900717502*^9, 3.711130903042564*^9}, {
   3.711130935060115*^9, 
   3.711130937208034*^9}},ExpressionUUID->"c18d802c-8f85-4be7-a422-\
887473b192c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7111309064263678`*^9, 3.711130944192959*^9, 
  3.711173091825077*^9, 3.711185484214239*^9, 3.711185765359468*^9, 
  3.7168736429802313`*^9, 3.717750923441553*^9, 3.71775319749098*^9, 
  3.717921317832591*^9},ExpressionUUID->"54045c85-cdeb-435e-86e3-\
eb6a312180b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckcoeffC3Z2Z2List", "[", 
    RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"DistributeIntoNodes", "[", 
   RowBox[{"5", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710319604850749*^9, 3.710319633592993*^9}, {
   3.710319708824301*^9, 3.7103197454653788`*^9}, {3.710319807180949*^9, 
   3.710319811461013*^9}, {3.710574250497073*^9, 3.710574252304381*^9}, {
   3.710577410425535*^9, 3.710577413482637*^9}, {3.710589599966507*^9, 
   3.710589603596854*^9}, 3.7111238289584*^9, {3.71112388519414*^9, 
   3.711123890635099*^9}, {3.711130900717502*^9, 3.711130903042564*^9}, {
   3.711130935060115*^9, 3.711130937208034*^9}, {3.711185534302866*^9, 
   3.711185535975992*^9}},ExpressionUUID->"ea52c6d0-4b51-43cd-93a2-\
b5d507b62cdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.71118596176525*^9, 3.716876366607655*^9, 
  3.717750985463921*^9, 3.71775324763491*^9, 
  3.717921378243223*^9},ExpressionUUID->"fcfd6ff7-3d61-4002-9798-\
2bcb47dc23ef"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Refined limit", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716830179157219*^9, 3.716830180365514*^9}, {3.716832009423503*^9, 
  3.716832026929304*^9}, {3.7178505300833387`*^9, 
  3.717850531615341*^9}},ExpressionUUID->"29658bbc-8eee-4d2c-91eb-\
e46b884a78bf"],

Cell["Now we take the refined limit", "Text",
 CellChangeTimes->{{3.71785057633503*^9, 
  3.717850579716528*^9}},ExpressionUUID->"a6a77a44-2180-4fe3-ab49-\
2de66d76e03c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FKalC3Z2Z2", "[", 
      RowBox[{
       RowBox[{"(", "p1", ")"}], ",", 
       RowBox[{"(", "p2", ")"}], ",", 
       RowBox[{"(", "p3", ")"}], ",", 
       RowBox[{"(", "t1", ")"}], ",", 
       RowBox[{"(", "t2", ")"}], ",", 
       RowBox[{"(", "t3", ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], "+", 
     
     RowBox[{"FC3", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t2", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t3", "/", 
         RowBox[{"(", 
          RowBox[{"t1", " ", "t2"}], ")"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], "+", 
     
     RowBox[{"FC3", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t2", "/", 
         RowBox[{"(", 
          RowBox[{"t1", " ", "t3"}], ")"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t3", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], "+", 
     
     RowBox[{"FC3", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", "/", 
         RowBox[{"(", 
          RowBox[{"t2", " ", "t3"}], ")"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t2", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t3", "^", "2"}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}], "+", 
     
     RowBox[{"FC3", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t1", " ", 
         RowBox[{"t2", "/", "t3"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t1", " ", 
         RowBox[{"t3", "/", "t2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"t2", " ", 
         RowBox[{"t3", "/", "t1"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{"q", "/", 
         RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", " ", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], ")"}]}], ",", "k"}], "]"}]}], "//.",
     "TorusT3"}], ",", 
   RowBox[{"x", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711117893309148*^9, 3.711117910472986*^9}, {
   3.711123574273322*^9, 3.7111236109237947`*^9}, {3.711123726367112*^9, 
   3.711123731832601*^9}, {3.7111252875266113`*^9, 3.711125292180871*^9}, {
   3.711125343650147*^9, 3.7111253466527653`*^9}, {3.7111322219888983`*^9, 
   3.711132256282764*^9}, {3.711172897998197*^9, 3.711172928921599*^9}, {
   3.711172995993259*^9, 3.711173001631096*^9}, {3.711173148765994*^9, 
   3.7111731494621553`*^9}, {3.711173405616425*^9, 3.7111734133515387`*^9}, {
   3.711173480818301*^9, 3.7111734904287863`*^9}, 3.711173763272369*^9, {
   3.711185498432626*^9, 3.711185517937372*^9}, {3.711201320435585*^9, 
   3.711201341981575*^9}, {3.711206619155175*^9, 3.711206638103799*^9}, 
   3.716832215254833*^9, {3.716834260311717*^9, 3.7168342610803633`*^9}, {
   3.716895637809854*^9, 3.71689566675711*^9}, {3.717750837055806*^9, 
   3.717750843489542*^9}, {3.7178506315571823`*^9, 
   3.717850748463629*^9}},ExpressionUUID->"7812abd3-1847-45d3-971d-\
d2c099205b30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["k"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"p1", " ", "p2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"p1", " ", "p3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"p2", " ", "p3"}]}], ")"}]}], "-", 
      RowBox[{"p2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"p1", " ", "p3"}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox["p3", "2"]}]}], ")"}]}], "-", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p3", "+", 
         RowBox[{"3", " ", "p1", " ", "p2", " ", "p3"}], "+", 
         RowBox[{
          SuperscriptBox["p1", "2"], " ", 
          SuperscriptBox["p2", "2"], " ", "p3"}], "+", 
         RowBox[{"p1", " ", 
          SuperscriptBox["p2", "2"], " ", 
          SuperscriptBox["p3", "2"]}]}], ")"}]}]}], ")"}], " ", "q"}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"p1", " ", "p2", " ", "p3", " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["k"], "-", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SqrtBox["k"], " ", "q"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.717850772086121*^9, 
  3.7179213832432203`*^9},ExpressionUUID->"f6218b4a-fbb1-4caf-a1d0-\
385b64102f0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FZ2Z2ref", "[", 
   RowBox[{"q_", ",", "k_", ",", "p1_", ",", "p2_", ",", "p3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["k"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"p1", " ", "p2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"p1", " ", "p3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"p2", " ", "p3"}]}], ")"}]}], "-", 
       RowBox[{"p2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"p1", " ", "p3"}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p3", "2"]}]}], ")"}]}], "-", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p3", "+", 
          RowBox[{"3", " ", "p1", " ", "p2", " ", "p3"}], "+", 
          RowBox[{
           SuperscriptBox["p1", "2"], " ", 
           SuperscriptBox["p2", "2"], " ", "p3"}], "+", 
          RowBox[{"p1", " ", 
           SuperscriptBox["p2", "2"], " ", 
           SuperscriptBox["p3", "2"]}]}], ")"}]}]}], ")"}], " ", "q"}], ")"}],
    "/", 
   RowBox[{"(", 
    RowBox[{"p1", " ", "p2", " ", "p3", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["k"], "-", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SqrtBox["k"], " ", "q"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.717850804275473*^9, 
  3.717850848849251*^9}},ExpressionUUID->"114677bb-6c8f-43b0-aebf-\
bf6ce0430292"],

Cell["Define the product function", "Text",
 CellChangeTimes->{{3.717850953034959*^9, 
  3.7178509563298683`*^9}},ExpressionUUID->"503a454c-8efc-4c21-a4e8-\
ed1ddf8d3589"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mfunction", "[", 
   RowBox[{"x_", ",", "q1_", ",", "q2_", ",", "N_", ",", "d_"}], "]"}], ":=", 
  
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", " ", 
          RowBox[{"q1", "^", 
           RowBox[{"(", 
            RowBox[{"i", "-", 
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"d", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{"q2", "^", 
           RowBox[{"(", 
            RowBox[{"j", "-", 
             RowBox[{"1", "/", "2"}], "-", 
             RowBox[{"d", "/", "2"}]}], ")"}]}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "N"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "N"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716712216950686*^9, 3.716712219668832*^9}, {
  3.717847300269278*^9, 
  3.7178473086042557`*^9}},ExpressionUUID->"8f174465-b4d1-4b14-b826-\
206e0d8695f7"],

Cell["\<\
We can use this function to write the partition function in product form (not \
particularly illuminating). Indeed we can check that the product form below \
reproduces the symmetrized form\
\>", "Text",
 CellChangeTimes->{{3.7178526964888763`*^9, 3.717852722083946*^9}, {
  3.7179214205281763`*^9, 
  3.717921426263629*^9}},ExpressionUUID->"b18843c2-6661-4888-8968-\
ff005c30183b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "m"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"PowerExpand", "[", 
                    RowBox[{"FZ2Z2ref", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "^", "m"}], ",", 
                    RowBox[{"k", "^", "m"}], ",", 
                    RowBox[{"p1", "^", "m"}], ",", 
                    RowBox[{"p2", "^", "m"}], ",", 
                    RowBox[{"p3", "^", "m"}]}], "]"}], "]"}], ")"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p3", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "7"}], "]"}], "]"}], "-", 
   RowBox[{"Total", "[", 
    RowBox[{"BoundDegreeK", "[", 
     RowBox[{
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"Series", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{"1", "/", "k"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Mfunction", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "^", "3"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"p1", " ", "p2"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p1", " ", "p2"}], ")"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "k"}], " ", 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"p1", " ", "p3"}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", " ", 
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"p2", " ", "p3"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"p1", " ", "p3"}], ")"}], 
                    RowBox[{"1", "/", "k"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], " ", "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{"p2", " ", "p3"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}]}], ")"}], "/", 
                  RowBox[{"(", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], 
                    RowBox[{"1", "/", "p1"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], " ", "p1"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], 
                    RowBox[{"1", "/", "p2"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], "p2"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], 
                    RowBox[{"1", "/", "p3"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], "p3"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], "p1", " ", "p2", " ", 
                    "p3"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}], "\[IndentingNewLine]", 
                    RowBox[{"Mfunction", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], 
                    RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{"p1", " ", "p2", " ", "p3"}], ")"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], " ", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "p0"}], " ", "p1", " ", "p2", " ", "p3"}], 
                    ")"}], "/", 
                    RowBox[{"Sqrt", "[", "k", "]"}]}], ",", "10", ",", "1"}], 
                    "]"}]}], "\[IndentingNewLine]", ")"}]}], " ", 
                 "\[IndentingNewLine]", ",", 
                 RowBox[{"{", 
                  RowBox[{"p0", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p1", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p2", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p3", ",", "0", ",", "7"}], "}"}]}], "]"}], "]"}], 
        "]"}]}], ",", "7"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.709461820912931*^9, 3.7094618312652273`*^9}, {
   3.709461880508375*^9, 3.709461935799809*^9}, {3.716809246477027*^9, 
   3.716809296256151*^9}, 3.7177480747402782`*^9, {3.7178516964508877`*^9, 
   3.717851774730604*^9}, {3.717852033574689*^9, 3.717852045848587*^9}, {
   3.717852552178039*^9, 3.717852558693214*^9}, {3.71785259771341*^9, 
   3.717852634171152*^9}, {3.7178526660393248`*^9, 
   3.7178526850020027`*^9}},ExpressionUUID->"36a77c24-512a-4c59-b687-\
b72a6f0ab1be"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.71785358869554*^9, 
  3.717921809431229*^9},ExpressionUUID->"8abb9b3c-e037-4c10-841f-\
f7e1a250bf57"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C3 / Z3 Orbifold", "Chapter",
 CellChangeTimes->{{3.716812682777137*^9, 
  3.716812693590261*^9}},ExpressionUUID->"4da676ec-ae9e-4db6-a7e6-\
2f3b6bce2c75"],

Cell["\<\
Now we consider more complicated orbifolds. The resolution of C3 / Z3 is \
local P2, and does not consist only of P1s.\
\>", "Text",
 CellChangeTimes->{{3.71663249046338*^9, 
  3.7166325231949463`*^9}},ExpressionUUID->"87e67093-3b1a-4fe9-8a14-\
9190a5a350df"],

Cell[CellGroupData[{

Cell["Localization", "Subsection",
 CellChangeTimes->{{3.716814763743575*^9, 3.716814766654924*^9}, {
  3.716830179157219*^9, 3.716830180365514*^9}, {3.716832009423503*^9, 
  3.716832026929304*^9}, {3.7168957893924932`*^9, 
  3.71689579063631*^9}},ExpressionUUID->"997c360b-4056-4f07-9b42-\
74228b7c6590"],

Cell["\<\
We decompose the vector spaces according to the orbifold action\
\>", "Text",
 CellChangeTimes->{{3.716897851629984*^9, 
  3.71689785911696*^9}},ExpressionUUID->"50604288-2f7b-4f5c-993c-\
4054bf759e97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PPVC3Z3", "[", 
   RowBox[{"l_List", ",", "t1_", ",", "t2_", ",", "t3_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "i"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t2", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"t3", "^", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "1"}], "}"}]}], " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "+", "j", "+", "k"}], ",", "3"}], "]"}], ",", "r"}],
           "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.685794026599243*^9, 3.685794062411702*^9}, {
  3.6857945569193993`*^9, 3.68579456486136*^9}, {3.685794658823471*^9, 
  3.685794661349846*^9}, {3.685794743967721*^9, 3.685794762494817*^9}, {
  3.685795923624857*^9, 3.685795925376687*^9}, {3.686475669349183*^9, 
  3.6864756731092052`*^9}, {3.6864757035948963`*^9, 3.6864757052271633`*^9}, {
  3.6864758232734737`*^9, 
  3.686475852094858*^9}},ExpressionUUID->"32f3acb7-7ae8-4bfd-8057-\
6b88f80a4a17"],

Cell["For example", "Text",
 CellChangeTimes->{{3.716897868900385*^9, 
  3.7168978710697308`*^9}},ExpressionUUID->"7451c3dd-4f41-4132-a51c-\
dcf05f9ca86d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PPVC3Z3", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
    RowBox[{"[", "12", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
   "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.716897874555092*^9, 
  3.7168978746490583`*^9}},ExpressionUUID->"0e134707-5f98-4897-b2e6-\
f9d9dc547cd9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "t2"], "+", 
  FractionBox["1", 
   SuperscriptBox["t3", "4"]], "+", 
  FractionBox["1", 
   RowBox[{"t2", " ", 
    SuperscriptBox["t3", "3"]}]], "+", 
  FractionBox["1", "t3"]}]], "Output",
 CellChangeTimes->{3.716897875114715*^9, 
  3.717921863490597*^9},ExpressionUUID->"e25bc667-810c-4706-b2c6-\
009956283ab0"]
}, Open  ]],

Cell["\<\
The virtual tangent space is constructed out of invariant combinations of \
deformations and obstructions\
\>", "Text",
 CellChangeTimes->{{3.716897887509946*^9, 
  3.716897904422885*^9}},ExpressionUUID->"2acdc860-bd29-485c-889f-\
2bf5ed3351df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TvirC3Z3fixed", "[", 
   RowBox[{"list_", ",", "t1_", ",", "t2_", ",", "t3_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PPVC3Z3", "[", 
    RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], "-", 
   RowBox[{
    RowBox[{"PPVC3Z3", "[", 
     RowBox[{"list", ",", 
      RowBox[{"1", "/", "t1"}], ",", 
      RowBox[{"1", "/", "t2"}], ",", 
      RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", " ", "t2", " ", "t3"}], ")"}]}], "-", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"t1", " ", "t2", " ", "t3"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "t1"}], "-", "t2", "-", "t3"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "0"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "1"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", "t1", ",", "t2", ",", "t3", ",", "2"}], "]"}], 
         " ", 
         RowBox[{"PPVC3Z3", "[", 
          RowBox[{"list", ",", 
           RowBox[{"1", "/", "t1"}], ",", 
           RowBox[{"1", "/", "t2"}], ",", 
           RowBox[{"1", "/", "t3"}], ",", "0"}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t1", " ", "t2"}], "+", 
        RowBox[{"t1", " ", "t3"}], "+", 
        RowBox[{"t2", " ", "t3"}]}], ")"}]}]}], "\[IndentingNewLine]", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6864764204650497`*^9, 
  3.686476553141616*^9}},ExpressionUUID->"c8a0de40-3e47-4c3a-ac1e-\
bcfe5c2c6d24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"TvirC3Z3fixed", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"PlanePartitions", "[", "12", "]"}], "[", 
     RowBox[{"[", "12", "]"}], "]"}], ",", "t1", ",", "t2", ",", "t3", ",", 
    "k"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.686476566359111*^9, 
  3.686476566909521*^9}},ExpressionUUID->"b9f7681a-b350-44cc-9fe1-\
022678fc6470"],

Cell[BoxData[
 RowBox[{
  FractionBox["t1", "t2"], "+", 
  FractionBox["t1", 
   SuperscriptBox["t3", "4"]], "-", 
  FractionBox[
   RowBox[{"t1", " ", 
    SuperscriptBox["t2", "3"]}], 
   SuperscriptBox["t3", "4"]], "+", 
  FractionBox["t1", 
   RowBox[{"t2", " ", 
    SuperscriptBox["t3", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t1", " ", 
    SuperscriptBox["t2", "2"]}], 
   SuperscriptBox["t3", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t2", "2"]}], 
   SuperscriptBox["t3", "2"]], "+", 
  FractionBox["t1", "t3"], "+", 
  FractionBox[
   RowBox[{"3", " ", "t2"}], "t3"], "-", 
  RowBox[{
   SuperscriptBox["t2", "2"], " ", "t3"}], "-", 
  RowBox[{"3", " ", "t1", " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  RowBox[{"t2", " ", 
   SuperscriptBox["t3", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "t1", " ", 
    SuperscriptBox["t3", "3"]}], "t2"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t3", "4"]}], "t2"], "-", 
  RowBox[{
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  FractionBox[
   SuperscriptBox["t3", "5"], 
   SuperscriptBox["t2", "2"]], "-", 
  RowBox[{"t2", " ", 
   SuperscriptBox["t3", "5"]}]}]], "Output",
 CellChangeTimes->{3.716897661890684*^9, 
  3.717921863665798*^9},ExpressionUUID->"b2ecee1b-f01d-4a2e-a7d5-\
09bc9bdbd49d"]
}, Open  ]],

Cell["We define the number of boxes in a certain conjugacy class", "Text",
 CellChangeTimes->{{3.716897916126226*^9, 
  3.716897926887343*^9}},ExpressionUUID->"7d8b8fa7-a01d-4903-8b19-\
96ad2ef0172d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NBC3Z3", "[", 
   RowBox[{"l_List", ",", "r_"}], "]"}], ":=", 
  RowBox[{"PPVC3Z3", "[", 
   RowBox[{"l", ",", "1", ",", "1", ",", "1", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.686476578965369*^9, 
  3.686476586140964*^9}},ExpressionUUID->"1985e027-92aa-4164-9fa3-\
0e208504a91e"],

Cell["The localization computation:", "Text",
 CellChangeTimes->{{3.7168979323397493`*^9, 
  3.716897935736238*^9}},ExpressionUUID->"3b4bd751-f687-4c02-9609-\
f5b9b61d1733"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VirtualTC3Z3", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"TvirC3Z3fixed", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
      RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", "t2", ",", 
     "t3", ",", "k"}], "]"}], "]"}]}]], "Input",ExpressionUUID->"5187d32d-\
6b15-44c5-b7a8-10779199dc8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FPListC3Z3", "[", 
   RowBox[{"nboxes_", ",", "fixedpoint_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"List", "@@", 
                RowBox[{"(", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"TvirC3Z3fixed", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
               "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "\[Rule]", "1"}], ",", 
                RowBox[{"t2", "->", "1"}], ",", 
                RowBox[{"t3", "\[Rule]", "1"}], ",", 
                RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Sow", "[", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
                RowBox[{"List", "@@", 
                 RowBox[{"(", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"TvirC3Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], 
                "\[IndentingNewLine]", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"List", "@@", 
                    RowBox[{"(", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                   "//.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"t1", "\[Rule]", "1"}], ",", 
                    RowBox[{"t2", "->", "1"}], ",", 
                    RowBox[{"t3", "\[Rule]", "1"}], ",", 
                    RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
               ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{"List", "@@", 
                  RowBox[{"(", 
                   RowBox[{"Expand", "[", 
                    RowBox[{"TvirC3Z3fixed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                    RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                    "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}],
                 "//.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t1", "\[Rule]", "1"}], ",", 
                  RowBox[{"t2", "->", "1"}], ",", 
                  RowBox[{"t3", "\[Rule]", "1"}], ",", 
                  RowBox[{"k", "\[Rule]", "1"}]}], "}"}]}], ")"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"List", "@@", 
             RowBox[{"(", 
              RowBox[{"Expand", "[", 
               RowBox[{"TvirC3Z3fixed", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
                  RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "t1", ",", 
                 "t2", ",", "t3", ",", "k"}], "]"}], "]"}], ")"}]}], "]"}], 
           "]"}]}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",ExpressionU\
UID->"22fa2c7f-76f6-4e5b-949d-2272548cd183"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ahatp", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "/", 
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"list", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", "k"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ")"}]}], ")"}], "^", 
   RowBox[{"list", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]], "Input",ExpressionUUID->"4753aa95-\
13c3-46a3-8d70-8541509dfedd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalizationC3Z3", "[", 
   RowBox[{
   "nboxes_", ",", "fixedpoint_", ",", "p0_", ",", "p1_", ",", "p2_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Cancel", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Times", "@@", 
      RowBox[{"Map", "[", 
       RowBox[{"ahatp", ",", 
        RowBox[{"FPListC3Z3", "[", 
         RowBox[{"nboxes", ",", "fixedpoint"}], "]"}]}], "]"}]}], "]"}], 
    "]"}], " ", 
   RowBox[{"p0", "^", 
    RowBox[{"NBC3Z3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "0"}], "]"}]}], " ", 
   RowBox[{"p1", "^", 
    RowBox[{"NBC3Z3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "1"}], "]"}]}], " ", 
   RowBox[{"p2", "^", 
    RowBox[{"NBC3Z3", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "[", 
       RowBox[{"[", "fixedpoint", "]"}], "]"}], ",", "2"}], 
     "]"}]}]}]}]], "Input",ExpressionUUID->"f80a71bc-31ef-4233-85e2-\
06a0ac18a7fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalContributionC3Z3", "[", 
   RowBox[{"nboxes_", ",", "p0_", ",", "p1_", ",", "p2_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"LocalizationC3Z3", "[", 
     RowBox[{"nboxes", ",", "i", ",", "p0", ",", "p1", ",", "p2"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"PlanePartitions", "[", "nboxes", "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.716899258665585*^9},ExpressionUUID->"6cc05f3b-b460-4029-8e38-\
9f63accc4eb8"],

Cell["Finally the partition function is given by", "Text",
 CellChangeTimes->{{3.716897969694724*^9, 
  3.716897974678005*^9}},ExpressionUUID->"e43fa5ee-bce1-477f-957c-\
3535ae9ec53d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PartitionFunctionC3Z3", "[", "nboxes_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TotalContributionC3Z3", "[", 
      RowBox[{"n", ",", "p0", ",", "p1", ",", "p2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nboxes"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716804618813366*^9, 3.716804627198197*^9}, {
  3.716806034437278*^9, 3.716806034503093*^9}, {3.7168147258786716`*^9, 
  3.716814733736116*^9}, {3.716818331008473*^9, 3.7168183311061287`*^9}, {
  3.716819553104373*^9, 3.7168195588853283`*^9}, {3.716830115413805*^9, 
  3.716830120998564*^9}, {3.716832120846491*^9, 3.716832132409144*^9}, {
  3.716895870277895*^9, 
  3.7168958794752617`*^9}},ExpressionUUID->"2f692bfb-05bb-4634-baf0-\
bdd5e6b36390"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartitionFunctionC3Z3", "[", "4", "]"}]], "Input",
 CellChangeTimes->{
  3.716804640930531*^9, {3.716814736590336*^9, 3.716814740839767*^9}, {
   3.7168195614985437`*^9, 3.716819561559877*^9}, {3.7168301400951643`*^9, 
   3.7168301401467333`*^9}, 3.7168321392366447`*^9, 3.716832293932126*^9, 
   3.716895883329319*^9, {3.71689829940829*^9, 
   3.7168983058010263`*^9}},ExpressionUUID->"21844a97-3426-4f8d-a369-\
a20e8f84d654"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,221,10,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716898299745544*^9, 3.716898306097746*^9}, 
   3.717921863937352*^9},ExpressionUUID->"3f245b77-7586-4513-8312-\
2ffe382c8135"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,221,11,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716898299745544*^9, 3.716898306097746*^9}, 
   3.717921863952071*^9},ExpressionUUID->"6ee08c5d-27cd-4793-91ea-\
2e273d43fad8"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,221,12,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716898299745544*^9, 3.716898306097746*^9}, 
   3.717921864397538*^9},ExpressionUUID->"357614ad-c0a5-47b6-967f-\
b15213cb02b1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Flatten\\\", \
\\\"::\\\", \\\"normal\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,221,13,27623743715054181559,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.716898299745544*^9, 3.716898306097746*^9}, 
   3.7179218644050703`*^9},ExpressionUUID->"5ba76082-252b-4599-902a-\
1e4068e0125d"],

Cell[BoxData[
 RowBox[{"1", "+", "p0", "+", 
  RowBox[{"p0", " ", 
   SuperscriptBox["p1", "3"]}], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t2", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "+", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "+", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "k"}], " ", "t2"}], "+", "t3"}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t2", "-", "t3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}]}], 
   RowBox[{"k", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t1", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t2"}], "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", 
       SuperscriptBox["t2", "2"]}], "-", 
      SuperscriptBox["t3", "2"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t2", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", " ", "t1"}], "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t1", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t1", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "+", "t3"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"p0", " ", 
    SuperscriptBox["p1", "2"], " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["t2", "2"], "-", 
      RowBox[{"k", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t2", "-", "t3"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"t2", "+", "t3"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"p0", " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["p0", "2"], " ", "p1", " ", "p2", " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", 
      RowBox[{"k", " ", "t3"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "k"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["k", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"t1", "-", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t2"}], "+", "t3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "3"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.716898299892722*^9, 3.716898306737926*^9}, 
   3.7179218645774593`*^9},ExpressionUUID->"724f438f-7245-45e4-b0f3-\
623f1e251f03"]
}, Open  ]],

Cell["\<\
REMARK: The \[OpenCurlyQuote]flatten\[CloseCurlyQuote] message comes from the \
cases where the virtual tangent space vanishes and could be removed with some \
cosmetics. However they do not affect the final result. For example for the \
fixed point\
\>", "Text",
 CellChangeTimes->{{3.716898960839957*^9, 
  3.7168990191401787`*^9}},ExpressionUUID->"59ce6bb5-9975-42e1-918a-\
7ba1044eff3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PlanePartitions", "[", "4", "]"}], "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.716899020881423*^9, 
  3.7168990250820847`*^9}},ExpressionUUID->"e9e0f495-8289-4152-a5d6-\
b62396f4308c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.716899025401229*^9, 
  3.7179218646760283`*^9},ExpressionUUID->"60c4449b-be7c-4053-840a-\
d5254a9e9aec"]
}, Open  ]],

Cell["the virtual tangent space is zero", "Text",
 CellChangeTimes->{{3.716899030661083*^9, 
  3.716899037284996*^9}},ExpressionUUID->"aad9ebae-8079-4e53-b1f4-\
2590c50fa733"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VirtualTC3Z3", "[", 
  RowBox[{"4", ",", "9"}], "]"}]], "Input",ExpressionUUID->"96ebe23a-1624-\
4f52-b6a5-2c0104509a98"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.716899053410863*^9, 
  3.7179218647497272`*^9},ExpressionUUID->"3b202b2e-8a9b-4cfd-b236-\
ca9b24094b4d"]
}, Open  ]],

Cell["\<\
and so the list of monomials is empty. The message comes from trying to \
flatten and empty list\
\>", "Text",
 CellChangeTimes->{{3.716899058005712*^9, 
  3.716899094355233*^9}},ExpressionUUID->"2608d844-de0d-47c0-b3b4-\
d8e3199f25b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FPListC3Z3", "[", 
  RowBox[{"4", ",", "9"}], "]"}]], "Input",ExpressionUUID->"16487567-10f0-\
4bca-a69c-62948c73da31"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,224,14,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716899077392458*^9, 
  3.7179218648284693`*^9},ExpressionUUID->"d2687fb9-1680-4cc0-811c-\
7d87d115333d"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,224,15,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716899077392458*^9, 
  3.7179218648581448`*^9},ExpressionUUID->"ba83feff-952a-4225-8d9c-\
59a0d822d2cb"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.7168990774100447`*^9, 
  3.717921864877097*^9},ExpressionUUID->"397dd7f0-292b-49c4-875e-\
d9323168e129"]
}, Open  ]],

Cell["\<\
However in Mathematica the action of Times on an empty list gives 1, which is \
the contribution of a fixed point with vanishing virtual tangent space\
\>", "Text",
 CellChangeTimes->{{3.716899134796049*^9, 3.71689918970183*^9}, {
  3.865135745062829*^9, 
  3.865135745540751*^9}},ExpressionUUID->"083b336a-7441-4ab3-b755-\
00d1929e0d04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Times", "@@", 
  RowBox[{"Map", "[", 
   RowBox[{"ahatp", ",", 
    RowBox[{"FPListC3Z3", "[", 
     RowBox[{"4", ",", "9"}], "]"}]}], "]"}]}]], "Input",ExpressionUUID->\
"78a39e27-dbb9-498d-8188-f45a0b24af26"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,225,16,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716899210694613*^9, 
  3.71792186496106*^9},ExpressionUUID->"61557a4a-fbb1-4e6c-aa3c-526150fd15d3"],

Cell[BoxData[
 TemplateBox[{
  "Flatten","normal",
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Flatten\\\", \
\\\"[\\\", \\\"0\\\", \\\"]\\\"}]\\).\"",2,225,17,27623743715054181559,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.716899210694613*^9, 
  3.717921864990548*^9},ExpressionUUID->"2cc6f762-0668-4252-86c0-\
3de1af389953"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.716899210712336*^9, 
  3.717921865008863*^9},ExpressionUUID->"6277ac7a-c572-44e8-a1e9-\
37771291a648"]
}, Open  ]],

Cell["\<\
Therefore removing the error message is purely cosmetics and introducing an \
IF cycle could slow down the program\
\>", "Text",
 CellChangeTimes->{{3.71689921845383*^9, 
  3.7168992445489693`*^9}},ExpressionUUID->"95075504-a26e-4af9-9823-\
ca6f1f120683"],

Cell["\<\
No closed formula is known in the unrefined (ordinary topological string) \
case, therefore none is expected in the K-theory computation\
\>", "Text",
 CellChangeTimes->{{3.7169000531760178`*^9, 3.716900087184084*^9}, 
   3.865135754161584*^9},ExpressionUUID->"b6fb2033-a92f-471c-82ff-\
2fe1d77c0b33"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 711},
WindowMargins->{{197, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 203, 4, 98, "Title",ExpressionUUID->"3a7784ed-14a0-4f35-963f-a861ae66a3b6"],
Cell[CellGroupData[{
Cell[808, 30, 173, 3, 69, "Chapter",ExpressionUUID->"cba53740-05fa-47e6-b24e-09fd6cd6bbc5"],
Cell[984, 35, 260, 6, 35, "Text",ExpressionUUID->"231c4c88-9c9a-4796-8145-4d710eb14f95"],
Cell[CellGroupData[{
Cell[1269, 45, 161, 3, 54, "Subsection",ExpressionUUID->"b53579ab-1560-4613-8c15-3f695c808b11"],
Cell[1433, 50, 310, 7, 35, "Text",ExpressionUUID->"d89027b0-70c9-4b67-ada0-16933d854b82"],
Cell[CellGroupData[{
Cell[1768, 61, 785, 21, 73, "Input",ExpressionUUID->"94812176-dd8a-4be0-85af-ac218afa5650"],
Cell[2556, 84, 1281, 25, 56, "Output",ExpressionUUID->"df003915-ebf9-433f-bf39-667b972d7846"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[3886, 115, 165, 3, 38, "Subsection",ExpressionUUID->"4f0c3caf-8b3a-496a-a6f2-21f43dd64fae"],
Cell[4054, 120, 215, 5, 35, "Text",ExpressionUUID->"87f8b0e5-eded-428f-9f58-bcdcbdfa8616"],
Cell[CellGroupData[{
Cell[4294, 129, 4611, 122, 451, "Input",ExpressionUUID->"3340b659-90ba-4de4-b2f6-b6cc8eacda97"],
Cell[8908, 253, 1218, 21, 42, "Message",ExpressionUUID->"d5f6cfbf-e8fd-4ae8-be09-9957ea52879f"]
}, Open  ]],
Cell[10141, 277, 1168, 32, 199, "Input",ExpressionUUID->"d6a4b130-40ad-4415-a978-d7f24526beae"]
}, Closed]],
Cell[CellGroupData[{
Cell[11346, 314, 171, 3, 38, "Subsection",ExpressionUUID->"85bed02b-8a40-42fa-b455-0dd8da2e5d6a"],
Cell[11520, 319, 619, 11, 81, "Text",ExpressionUUID->"a5df3afe-cc66-42fd-a308-19877c9f4f3d"],
Cell[12142, 332, 983, 27, 115, "Input",ExpressionUUID->"1c89390d-ab78-4778-8dbf-4cb1a25fbd46"],
Cell[13128, 361, 1055, 26, 73, "Input",ExpressionUUID->"480e2ea2-4d00-43f2-8df0-7f3badc149fb"],
Cell[14186, 389, 180, 3, 35, "Text",ExpressionUUID->"3af3d517-fa62-4235-b482-664991a0cf41"],
Cell[14369, 394, 810, 23, 73, "Input",ExpressionUUID->"5403fb4b-3daa-45a5-9dae-f264adc09df0"],
Cell[15182, 419, 567, 13, 30, "Input",ExpressionUUID->"5166793d-5b50-4d53-be1e-dc50988301b0"],
Cell[15752, 434, 503, 14, 30, "Input",ExpressionUUID->"b0ec8ae5-e3f6-4614-aca6-8090ed7cd122"]
}, Closed]],
Cell[CellGroupData[{
Cell[16292, 453, 221, 4, 38, "Subsection",ExpressionUUID->"0fb286b2-cc92-484d-9482-6ba8930651f3"],
Cell[16516, 459, 380, 7, 58, "Text",ExpressionUUID->"aaebffe0-4afb-4b4b-a0a7-14fe0d2a1f51"],
Cell[16899, 468, 1372, 34, 115, "Input",ExpressionUUID->"e843b2e6-049a-4817-8671-6e44d7047b78"],
Cell[CellGroupData[{
Cell[18296, 506, 220, 5, 30, "Input",ExpressionUUID->"37fe1a34-9f59-4f96-bb5f-d82d7c33ea1b"],
Cell[18519, 513, 1961, 48, 98, "Output",ExpressionUUID->"05fb1436-a3a2-4683-b793-d0ce786fb724"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20529, 567, 251, 4, 38, "Subsection",ExpressionUUID->"d3a17bdb-d456-4d6c-8399-c2957da3e6bc"],
Cell[20783, 573, 213, 3, 35, "Text",ExpressionUUID->"2c5e84c6-b396-4871-acd3-f85eb3e928dd"],
Cell[CellGroupData[{
Cell[21021, 580, 1288, 40, 73, "Input",ExpressionUUID->"730c5854-7f6c-4637-8095-65f83c6e63e3"],
Cell[22312, 622, 501, 13, 51, "Output",ExpressionUUID->"a1639f22-3adf-4e59-be38-1f74bdfa0794"],
Cell[22816, 637, 503, 13, 51, "Output",ExpressionUUID->"393ca77c-9b7a-40c3-9a1d-f18c73fa5ada"],
Cell[23322, 652, 501, 13, 51, "Output",ExpressionUUID->"6a50e81d-b1ca-498f-96bb-ef5baecaf6d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23884, 672, 157, 3, 69, "Chapter",ExpressionUUID->"deec932d-6ec7-4498-be49-a3a5915dad7b"],
Cell[24044, 677, 300, 7, 35, "Text",ExpressionUUID->"3dc778c4-04f9-4af3-89cf-cbfaff0783c9"],
Cell[CellGroupData[{
Cell[24369, 688, 162, 3, 54, "Subsection",ExpressionUUID->"30b67fd1-d938-4442-a0c0-b34fed44651d"],
Cell[24534, 693, 274, 6, 35, "Text",ExpressionUUID->"dbc3c5b3-17a5-46d4-861f-1903be0afa00"],
Cell[24811, 701, 1479, 42, 157, "Input",ExpressionUUID->"038275f1-7e35-47d4-b178-29db7c3b9b0f"],
Cell[26293, 745, 198, 3, 35, "Text",ExpressionUUID->"2bdda54c-6b03-4713-a584-b8aec4b7c436"],
Cell[26494, 750, 1700, 44, 136, "Input",ExpressionUUID->"7d384b91-21a3-49bd-8d2a-aa66549f03f7"],
Cell[28197, 796, 488, 9, 81, "Text",ExpressionUUID->"243697a7-ebad-4725-9ac4-fd3f4eabca4b"],
Cell[28688, 807, 436, 11, 52, "Input",ExpressionUUID->"233f49ca-572a-4c78-9c97-2a801caac3d7"],
Cell[29127, 820, 869, 16, 196, "Text",ExpressionUUID->"455fdc1c-60ad-4074-9483-1a885d35c8a1"],
Cell[29999, 838, 4868, 113, 535, "Input",ExpressionUUID->"e35683ec-a75f-467d-84f0-e385e9762fc8"],
Cell[34870, 953, 623, 10, 104, "Text",ExpressionUUID->"738a376a-ab51-4708-af07-480d7b053e80"],
Cell[35496, 965, 1146, 37, 73, "Input",ExpressionUUID->"72e4cb6e-8659-4512-8781-b80b427d3d1a"],
Cell[36645, 1004, 199, 3, 35, "Text",ExpressionUUID->"532f7b60-0c30-4db1-b781-6003775a128d"],
Cell[36847, 1009, 506, 14, 52, "Input",ExpressionUUID->"0c172643-73ae-43cc-8f9b-d519f4718a02"],
Cell[37356, 1025, 252, 6, 35, "Text",ExpressionUUID->"d626d98a-0220-41b3-a6e3-a0780e40d09a"],
Cell[37611, 1033, 435, 11, 52, "Input",ExpressionUUID->"e54be3c8-0443-4902-b546-3e5bf5c725dd"],
Cell[38049, 1046, 575, 16, 30, "Input",ExpressionUUID->"e006abca-8d5a-48c3-b5a0-0103824b23da"],
Cell[38627, 1064, 262, 6, 35, "Text",ExpressionUUID->"0217cfe7-730c-47ee-9053-663d00eb2f50"],
Cell[CellGroupData[{
Cell[38914, 1074, 249, 5, 30, "Input",ExpressionUUID->"9bbbefdd-ab8f-4ecb-a17e-e0747fe836b4"],
Cell[39166, 1081, 15147, 476, 621, "Output",ExpressionUUID->"5cbc3cc8-80bf-4630-9e6d-43b5c2d8e645"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54362, 1563, 174, 3, 38, "Subsection",ExpressionUUID->"3ba747a3-dcc6-4624-89c7-600d3d684215"],
Cell[54539, 1568, 470, 9, 58, "Text",ExpressionUUID->"865ef256-ce4c-46f8-afa3-f8e18544fff9"],
Cell[CellGroupData[{
Cell[55034, 1581, 1288, 40, 73, "Input",ExpressionUUID->"40a5cd2d-d456-4741-b18d-a2ba19874518"],
Cell[56325, 1623, 529, 14, 51, "Output",ExpressionUUID->"e4708750-a27b-46cc-9cec-d87d9a59616f"],
Cell[56857, 1639, 527, 14, 51, "Output",ExpressionUUID->"e695bf23-8eb3-47d2-b3ce-0a26cd5782a0"],
Cell[57387, 1655, 527, 14, 51, "Output",ExpressionUUID->"03991e7a-3bb7-4aec-94fa-f197f17186f3"]
}, Open  ]],
Cell[57929, 1672, 319, 6, 58, "Text",ExpressionUUID->"91f2a7f9-c766-4cb3-87f7-85e882eec443"],
Cell[58251, 1680, 728, 21, 52, "Input",ExpressionUUID->"997f8f68-a45d-47d5-8e18-f092059e64e2"],
Cell[58982, 1703, 432, 8, 81, "Text",ExpressionUUID->"f2faf24c-251e-414d-8505-b5cea553cda1"],
Cell[59417, 1713, 1026, 30, 52, "Input",ExpressionUUID->"10952ba6-a64a-49f8-b74a-9c92f14f5604"],
Cell[CellGroupData[{
Cell[60468, 1747, 495, 14, 30, "Input",ExpressionUUID->"865d901c-2fc6-4b87-9855-16f004de58f0"],
Cell[60966, 1763, 1363, 43, 55, "Output",ExpressionUUID->"9ba951c9-f147-4610-b928-62159303ecd2"]
}, Open  ]],
Cell[62344, 1809, 198, 3, 35, "Text",ExpressionUUID->"506b3bc4-9aa2-4499-9a17-0e2c556dbdb0"],
Cell[CellGroupData[{
Cell[62567, 1816, 488, 13, 30, "Input",ExpressionUUID->"fb4ad343-c551-4e99-8b49-1649e43c66d4"],
Cell[63058, 1831, 545, 13, 34, "Output",ExpressionUUID->"99bca539-5349-4f66-b6e0-4c177758280e"]
}, Open  ]],
Cell[63618, 1847, 295, 7, 35, "Text",ExpressionUUID->"bc3c3512-4db0-4c29-bf02-30ff6ab09c8a"],
Cell[CellGroupData[{
Cell[63938, 1858, 205, 4, 30, "Input",ExpressionUUID->"b291d27c-1f9c-4889-a15f-422f00ac10b8"],
Cell[64146, 1864, 1000, 31, 59, "Output",ExpressionUUID->"0629d33d-5b96-4045-bc8f-b975197ac33b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[65195, 1901, 184, 3, 38, "Subsection",ExpressionUUID->"35d74564-e594-4194-9624-4693eca17c25"],
Cell[65382, 1906, 204, 3, 35, "Text",ExpressionUUID->"f0c4a223-078e-46a5-9097-4005df0ddb72"],
Cell[65589, 1911, 2789, 95, 115, "Input",ExpressionUUID->"28cf30b2-5750-49ff-bdca-52c73a657597"],
Cell[68381, 2008, 231, 6, 35, "Text",ExpressionUUID->"f3215c3a-b258-440f-bd1d-266d24a938bf"],
Cell[68615, 2016, 867, 22, 52, "Input",ExpressionUUID->"ecb463b6-9db7-4328-aee0-b5ff4520f2bc"],
Cell[69485, 2040, 372, 7, 58, "Text",ExpressionUUID->"bc1933a8-7b99-4ec6-a54c-d0d571d781b1"],
Cell[CellGroupData[{
Cell[69882, 2051, 876, 25, 52, "Input",ExpressionUUID->"6fd8413f-d4e6-4712-aacc-16deba88c237"],
Cell[70761, 2078, 8156, 222, 253, "Output",ExpressionUUID->"c3d2bf55-f0a3-4f7b-a49d-7577aaa1cd64"]
}, Open  ]],
Cell[78932, 2303, 363, 7, 58, "Text",ExpressionUUID->"951de451-6586-46bb-92bd-63fc70760ca0"],
Cell[CellGroupData[{
Cell[79320, 2314, 1174, 32, 94, "Input",ExpressionUUID->"b31b9d88-ca11-465f-8d19-b18ef0c35195"],
Cell[80497, 2348, 533, 13, 34, "Output",ExpressionUUID->"92569f2f-ae3e-43cf-bb40-0520521a3dde"]
}, Open  ]],
Cell[81045, 2364, 299, 6, 58, "Text",ExpressionUUID->"12e9670a-d2c2-4768-9add-98f1db6449a6"],
Cell[81347, 2372, 3174, 101, 115, "Input",ExpressionUUID->"f8e49153-080f-4d10-941c-6e5bf282e86d"],
Cell[CellGroupData[{
Cell[84546, 2477, 607, 17, 30, "Input",ExpressionUUID->"fd9803fe-5065-446c-bb71-372c3c492bb4"],
Cell[85156, 2496, 475, 16, 62, "Output",ExpressionUUID->"7a4da19e-b284-4561-9205-d41b7deaba61"]
}, Open  ]],
Cell[85646, 2515, 704, 22, 30, "Input",ExpressionUUID->"3f062bff-a60d-4441-bc52-e4b224d7d457"],
Cell[CellGroupData[{
Cell[86375, 2541, 681, 19, 30, "Input",ExpressionUUID->"5ece90c5-4d0a-4ff0-92a0-a1cc0de7eba2"],
Cell[87059, 2562, 1435, 42, 59, "Output",ExpressionUUID->"6a163574-5681-499a-867f-b59d59a2bbc5"]
}, Open  ]],
Cell[88509, 2607, 379, 8, 58, "Text",ExpressionUUID->"30e4c6ff-ea80-4584-a699-b677496fb9e9"],
Cell[CellGroupData[{
Cell[88913, 2619, 793, 22, 30, "Input",ExpressionUUID->"15da8c1c-c058-419e-8f14-2bc54fe09b24"],
Cell[89709, 2643, 1325, 40, 59, "Output",ExpressionUUID->"6d332857-d00f-4ec4-a7db-3f815d28fc50"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[91095, 2690, 168, 3, 69, "Chapter",ExpressionUUID->"37641174-67c8-4c0b-81ba-2a07c66aaa9e"],
Cell[91266, 2695, 337, 7, 58, "Text",ExpressionUUID->"dc75822b-2aca-41f2-8093-2adc4a9a8a9f"],
Cell[CellGroupData[{
Cell[91628, 2706, 157, 3, 65, "Subchapter",ExpressionUUID->"88ba2ab9-7860-4d05-b6b2-fc8f2c811ea1"],
Cell[CellGroupData[{
Cell[91810, 2713, 162, 3, 54, "Subsection",ExpressionUUID->"4cbddee5-4f6a-4312-80dd-7c055941c053"],
Cell[91975, 2718, 962, 15, 150, "Text",ExpressionUUID->"4cc71eee-7aef-4276-a81b-bce8827ed8e6"],
Cell[92940, 2735, 2078, 54, 157, "Input",ExpressionUUID->"4a6e1bb8-4b94-4080-a2d6-75aa6df31542"],
Cell[95021, 2791, 285, 6, 58, "Text",ExpressionUUID->"b485cdd0-7634-4436-9009-6ebb9241937a"],
Cell[95309, 2799, 2998, 74, 178, "Input",ExpressionUUID->"bacf9f85-148e-419e-b344-3274750cef8d"],
Cell[CellGroupData[{
Cell[98332, 2877, 764, 18, 52, "Input",ExpressionUUID->"09ab0446-af82-4202-b2af-0a9c368a7ee1"],
Cell[99099, 2897, 635, 18, 52, "Output",ExpressionUUID->"9c13f24e-da69-480d-998c-42d6ddf8bfa6"],
Cell[99737, 2917, 506, 14, 52, "Output",ExpressionUUID->"5dc43472-a3fb-4e4a-b75f-adb54f9e1745"]
}, Open  ]],
Cell[100258, 2934, 379, 8, 58, "Text",ExpressionUUID->"03a7ecb8-8e61-41f9-8999-73179a2c0111"],
Cell[100640, 2944, 652, 12, 30, "Input",ExpressionUUID->"f6c213da-98f0-4b4e-b5fe-ca426e2205bc"],
Cell[101295, 2958, 265, 6, 58, "Text",ExpressionUUID->"864803bd-fc8a-49ab-9728-6926aebcb6ff"],
Cell[101563, 2966, 442, 11, 52, "Input",ExpressionUUID->"8475527a-db63-4d18-aee1-473e6a5a33be"],
Cell[102008, 2979, 312, 7, 58, "Text",ExpressionUUID->"d55edc42-7fba-4d26-bd54-2865893f59df"],
Cell[102323, 2988, 4882, 113, 556, "Input",ExpressionUUID->"38efddda-a182-4ae3-ad42-79c0099f7b1e"],
Cell[107208, 3103, 1146, 37, 73, "Input",ExpressionUUID->"9772b11a-0611-4b62-8922-0340fa1988c5"],
Cell[108357, 3142, 335, 7, 58, "Text",ExpressionUUID->"aed21d06-6814-4b2b-a33b-64efd3cea671"],
Cell[108695, 3151, 1689, 37, 94, "Input",ExpressionUUID->"6cdaac49-5535-4a31-8733-c4aae2335855"],
Cell[110387, 3190, 552, 14, 73, "Input",ExpressionUUID->"9647a9cd-6f4c-4254-a6fa-74f6297710b1"],
Cell[110942, 3206, 167, 3, 35, "Text",ExpressionUUID->"0e7fa11a-9ae6-4c06-90c7-ae1ce5046392"],
Cell[111112, 3211, 568, 13, 52, "Input",ExpressionUUID->"a82f487d-a122-4470-b544-b99c37b467e9"],
Cell[CellGroupData[{
Cell[111705, 3228, 200, 4, 30, "Input",ExpressionUUID->"97483462-4e5d-47bc-9561-e0a4c43bf3e6"],
Cell[111908, 3234, 6323, 222, 274, "Output",ExpressionUUID->"c811ba5e-b205-4b87-876a-73c56582663e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118280, 3462, 195, 3, 38, "Subsection",ExpressionUUID->"3ff2ca03-a14b-4e69-8040-45cfa2a17920"],
Cell[118478, 3467, 523, 10, 81, "Text",ExpressionUUID->"faf50edc-e2cd-422e-9fc3-c27de4e9f9d9"],
Cell[119004, 3479, 3174, 101, 115, "Input",ExpressionUUID->"bfe67ca7-62ff-4244-ab50-6e18e82ab709"],
Cell[122181, 3582, 1455, 43, 155, "Input",ExpressionUUID->"48a02100-0cfe-4e8e-aff5-8b35dd941928"],
Cell[123639, 3627, 2761, 74, 157, "Input",ExpressionUUID->"6e12c6a5-9a7d-4c01-8dae-c1526ae2209b"],
Cell[126403, 3703, 585, 11, 104, "Text",ExpressionUUID->"3f965861-edbd-454e-9546-2d34c458e2ba"],
Cell[126991, 3716, 4971, 122, 346, "Input",ExpressionUUID->"a7a88b7c-0ef6-411c-b0ef-7b7efb58f1d0"],
Cell[131965, 3840, 1437, 33, 115, "Input",ExpressionUUID->"194bf952-99a4-4a89-abe6-53ca50cd97b8"],
Cell[133405, 3875, 613, 11, 104, "Text",ExpressionUUID->"26c6c071-198d-4f4e-a1a9-e380661340e1"],
Cell[134021, 3888, 441, 12, 30, "Input",ExpressionUUID->"9d12d46f-c93c-48b8-a12c-24b86c4bd2a6"],
Cell[CellGroupData[{
Cell[134487, 3904, 427, 10, 30, "Input",ExpressionUUID->"c3cc71d0-3915-4c72-83ae-26b9a9527333"],
Cell[134917, 3916, 562, 10, 34, "Output",ExpressionUUID->"cc80e314-cd83-4a97-a8e2-be92c3390e80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135516, 3931, 429, 10, 30, "Input",ExpressionUUID->"dd197162-7146-430d-a254-adc1e0cfe072"],
Cell[135948, 3943, 323, 7, 34, "Output",ExpressionUUID->"5fe22d5a-24cc-4f00-8de5-491e557a538d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136308, 3955, 427, 10, 30, "Input",ExpressionUUID->"9df45972-86a3-400a-81db-0b411de34b33"],
Cell[136738, 3967, 336, 7, 34, "Output",ExpressionUUID->"1da55f52-d222-4908-970c-e50b309cc1b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137111, 3979, 426, 10, 30, "Input",ExpressionUUID->"6a231edd-2783-406b-82a6-a33e0631754f"],
Cell[137540, 3991, 349, 7, 34, "Output",ExpressionUUID->"c9cd1329-2b04-4465-91c0-a435437fe899"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137926, 4003, 429, 10, 30, "Input",ExpressionUUID->"bcb89f09-1f12-4baf-a7d0-d0d3f1880d30"],
Cell[138358, 4015, 356, 8, 34, "Output",ExpressionUUID->"6a545271-af67-4747-b3b3-e1b55eef1613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138751, 4028, 337, 9, 30, "Input",ExpressionUUID->"b8ceafd4-c10e-40a6-8d81-4a956f46557f"],
Cell[139091, 4039, 372, 8, 34, "Output",ExpressionUUID->"d52199f1-c50e-449d-b326-0be6dc2ae971"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139512, 4053, 211, 4, 38, "Subsection",ExpressionUUID->"1560a958-b715-4916-83f6-6dc2ab85a22d"],
Cell[139726, 4059, 289, 7, 35, "Text",ExpressionUUID->"ba1e41f0-5b86-4764-b62c-90e29338330b"],
Cell[CellGroupData[{
Cell[140040, 4070, 1835, 50, 115, "Input",ExpressionUUID->"80b7082b-3fb3-4014-8326-0b6d06c347fe"],
Cell[141878, 4122, 793, 22, 64, "Output",ExpressionUUID->"8b2690ca-fb28-4d76-bf2f-a5493c548b3d"]
}, Open  ]],
Cell[142686, 4147, 161, 3, 35, "Text",ExpressionUUID->"42ae9505-c403-4893-b5ba-6572e8f9981d"],
Cell[142850, 4152, 611, 21, 62, "Input",ExpressionUUID->"e7946504-0ade-4e1a-885f-52aadca75969"],
Cell[143464, 4175, 450, 9, 58, "Text",ExpressionUUID->"2e861528-4b02-41d8-bb1f-d75aa665a922"],
Cell[143917, 4186, 3198, 96, 157, "Input",ExpressionUUID->"b9e4bf84-2360-4dcf-9b58-df5ada297bda"],
Cell[147118, 4284, 1292, 34, 73, "Input",ExpressionUUID->"6642ecf7-a2b3-40d9-afbc-a5cc7c735389"],
Cell[148413, 4320, 238, 6, 35, "Text",ExpressionUUID->"957b0207-4c5d-4aea-855e-6cfae5076c73"],
Cell[CellGroupData[{
Cell[148676, 4330, 2524, 63, 304, "Input",ExpressionUUID->"e2b534a9-a835-4092-a9f3-f68c0c992503"],
Cell[151203, 4395, 247, 4, 34, "Output",ExpressionUUID->"77d4c470-4c29-4ae7-b982-db970a99cf33"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151511, 4406, 157, 3, 65, "Subchapter",ExpressionUUID->"cde64e4c-6e79-4d90-afec-c3009012c31a"],
Cell[CellGroupData[{
Cell[151693, 4413, 211, 4, 54, "Subsection",ExpressionUUID->"48e126d1-b18c-4fa1-935c-a71ac1dbb314"],
Cell[151907, 4419, 523, 10, 81, "Text",ExpressionUUID->"52f5387b-6412-49d7-b3c9-45e727e54b95"],
Cell[152433, 4431, 1983, 54, 157, "Input",ExpressionUUID->"ff72140c-9860-488b-ab33-6fb873b96f1e"],
Cell[154419, 4487, 343, 7, 58, "Text",ExpressionUUID->"35f82466-e533-491c-8b4a-73e69edd40cd"],
Cell[154765, 4496, 4317, 113, 241, "Input",ExpressionUUID->"80bc7e47-f075-44fe-a1b8-c30e67154258"],
Cell[159085, 4611, 277, 5, 35, "Text",ExpressionUUID->"97e0ffc8-b20d-4f45-a71e-8b58376774fb",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[159387, 4620, 463, 11, 30, "Input",ExpressionUUID->"e8f3cc64-7048-4734-ab4f-073c8029c858"],
Cell[159853, 4633, 1570, 42, 55, "Output",ExpressionUUID->"6a789225-9842-4093-afc6-86eb012ba8bd"]
}, Open  ]],
Cell[161438, 4678, 202, 3, 35, "Text",ExpressionUUID->"1c38b85b-e49d-4c26-b326-7205ff9ceb52"],
Cell[161643, 4683, 596, 12, 30, "Input",ExpressionUUID->"08565176-413b-409c-8f86-d145d239d963"],
Cell[162242, 4697, 514, 9, 104, "Text",ExpressionUUID->"b8332221-d91c-497e-948c-1a69264d18bf"],
Cell[162759, 4708, 442, 11, 52, "Input",ExpressionUUID->"fc7c4502-e0ce-4704-ad13-bdce8b7611b6"],
Cell[163204, 4721, 5537, 123, 577, "Input",ExpressionUUID->"19dde148-e39b-4b1c-aee0-d1d3a65e47d7"],
Cell[168744, 4846, 1146, 37, 73, "Input",ExpressionUUID->"6ea275eb-766b-4bce-bd0c-1630a76a7103"],
Cell[169893, 4885, 1228, 36, 115, "Input",ExpressionUUID->"fb7721c5-496a-4e53-8ee5-027b0d72c95a"],
Cell[171124, 4923, 581, 15, 73, "Input",ExpressionUUID->"4698d665-1064-462f-b107-72c2172c9343"],
Cell[171708, 4940, 532, 13, 52, "Input",ExpressionUUID->"cef13fc3-326e-4170-b880-d3816304a82f"],
Cell[CellGroupData[{
Cell[172265, 4957, 176, 4, 30, "Input",ExpressionUUID->"1972c8ba-befd-4201-aa0e-d906f90fbef2"],
Cell[172444, 4963, 4898, 173, 215, "Output",ExpressionUUID->"d7d0e9a8-3639-4119-a7d4-9492217c30d1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[177391, 5142, 244, 4, 38, "Subsection",ExpressionUUID->"727d3499-691f-483c-aa1b-afd071184155"],
Cell[177638, 5148, 421, 8, 58, "Text",ExpressionUUID->"a12f4bbd-7aaa-4ef6-a6bf-9d46b90f5d9b"],
Cell[178062, 5158, 3174, 101, 115, "Input",ExpressionUUID->"9306488c-51fa-473c-b9df-67ef0e7610f3"],
Cell[181239, 5261, 1679, 50, 155, "Input",ExpressionUUID->"70b4241c-5639-4217-8298-2f4ef5b51ee4"],
Cell[182921, 5313, 3775, 103, 178, "Input",ExpressionUUID->"1c1d6fd2-4928-4994-9694-9411330d086d"],
Cell[186699, 5418, 344, 7, 58, "Text",ExpressionUUID->"5415c09e-8ec7-44e3-a7f4-601f5c6eff37"],
Cell[187046, 5427, 6962, 169, 430, "Input",ExpressionUUID->"2cbe0790-92e5-451d-b0e1-e788b01bf5fe"],
Cell[194011, 5598, 1855, 41, 157, "Input",ExpressionUUID->"5d33fe9b-7ecd-4421-81f4-463eff8bfc63"],
Cell[195869, 5641, 561, 15, 30, "Input",ExpressionUUID->"2ed4e1ca-0b2d-4a93-9eb3-022c8fa832d1"],
Cell[CellGroupData[{
Cell[196455, 5660, 333, 9, 30, "Input",ExpressionUUID->"62d61f06-35ce-49e0-8bc3-acb1857312bd"],
Cell[196791, 5671, 387, 7, 34, "Output",ExpressionUUID->"1631b0b0-223a-417f-871f-497c0c11b22b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197215, 5683, 333, 9, 30, "Input",ExpressionUUID->"6ccfd244-310a-4ae4-ba1a-9bea54ef1863"],
Cell[197551, 5694, 335, 7, 34, "Output",ExpressionUUID->"d5568d79-318d-4ac3-88cb-831475319beb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197923, 5706, 337, 9, 30, "Input",ExpressionUUID->"13f8330f-74d6-4f2f-a4ec-e94213738643"],
Cell[198263, 5717, 377, 8, 34, "Output",ExpressionUUID->"328c62a2-c33c-4b90-a7ab-21cac47de8c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198677, 5730, 334, 9, 30, "Input",ExpressionUUID->"32490251-7bd7-4450-ba7f-bd43bbdc739c"],
Cell[199014, 5741, 436, 9, 34, "Output",ExpressionUUID->"243ca83b-8110-41b8-9526-534629c3234c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199487, 5755, 335, 9, 30, "Input",ExpressionUUID->"daa94af6-2caf-4e50-929c-2471e1b629bd"],
Cell[199825, 5766, 494, 9, 34, "Output",ExpressionUUID->"13fe25a4-edb0-4417-a23e-a70e49a924a4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200368, 5781, 212, 4, 38, "Subsection",ExpressionUUID->"27778983-2161-49d9-a919-d3db9e47d8bc"],
Cell[200583, 5787, 249, 6, 35, "Text",ExpressionUUID->"3a3b5451-7f20-46b1-bfa0-3b4979fbc6a8"],
Cell[CellGroupData[{
Cell[200857, 5797, 2413, 70, 157, "Input",ExpressionUUID->"c98c93be-cb89-43e4-abb0-4f637d9583d4"],
Cell[203273, 5869, 931, 28, 66, "Output",ExpressionUUID->"cd338abb-fe21-45fe-b428-b3469313bb44"]
}, Open  ]],
Cell[204219, 5900, 965, 29, 64, "Input",ExpressionUUID->"e1309a54-8099-4d69-b452-decaa7d38b8b"],
Cell[205187, 5931, 327, 7, 58, "Text",ExpressionUUID->"3722bcda-210f-4204-9c52-15e5542f3b41"],
Cell[205517, 5940, 3659, 106, 157, "Input",ExpressionUUID->"4e8dd6d9-9e32-4ef9-875e-671bfa22e532"],
Cell[209179, 6048, 2669, 72, 178, "Input",ExpressionUUID->"a05c5cca-488d-4fd9-911b-f3c1cbabac9d"],
Cell[211851, 6122, 238, 6, 35, "Text",ExpressionUUID->"1d58a248-1cb9-45b8-bdac-2a2a2a7934f0"],
Cell[CellGroupData[{
Cell[212114, 6132, 2807, 72, 283, "Input",ExpressionUUID->"1dbd20dd-f917-4af0-8dbe-4980eeb464ec"],
Cell[214924, 6206, 245, 4, 34, "Output",ExpressionUUID->"ddf601de-018b-42a1-87da-da916f733198"]
}, Open  ]],
Cell[215184, 6213, 229, 5, 35, "Text",ExpressionUUID->"e9f991f5-bd90-44bb-8c61-23a05cf3dc0a"],
Cell[215416, 6220, 713, 20, 30, "Input",ExpressionUUID->"7c86cd17-4d68-41d8-a49b-90c8b7d29c4a"],
Cell[216132, 6242, 167, 3, 35, "Text",ExpressionUUID->"a2fe8929-638a-468f-bd44-73fbb528e53f"],
Cell[CellGroupData[{
Cell[216324, 6249, 739, 21, 30, "Input",ExpressionUUID->"6b3e7f52-2f03-48d6-9c1c-e7126bfe7da8"],
Cell[217066, 6272, 2185, 60, 104, "Output",ExpressionUUID->"48a5162a-cc7d-4be5-92a2-1414c5c27793"]
}, Open  ]],
Cell[219266, 6335, 174, 3, 35, "Text",ExpressionUUID->"ce9dfc4c-9143-4a86-99d9-efd1b9f9eed3"],
Cell[219443, 6340, 1099, 32, 73, "Input",ExpressionUUID->"c364fb63-fc9b-46e9-948f-cb44d44ceb33"],
Cell[CellGroupData[{
Cell[220567, 6376, 632, 18, 30, "Input",ExpressionUUID->"c2f04717-52fb-4f6c-94bd-15b14122a7f3"],
Cell[221202, 6396, 1657, 53, 96, "Output",ExpressionUUID->"59e65a13-933f-488f-bdb1-6f5aed28c66b"]
}, Open  ]],
Cell[222874, 6452, 341, 7, 58, "Text",ExpressionUUID->"60231445-a9f3-4573-b661-4038a54ee875"],
Cell[CellGroupData[{
Cell[223240, 6463, 4400, 117, 241, "Input",ExpressionUUID->"3e93d2ab-cf8a-4a83-87cb-4af346a96028"],
Cell[227643, 6582, 7292, 231, 368, "Output",ExpressionUUID->"d2dfe361-65af-4703-87d1-e1d88a3e18a3"]
}, Open  ]],
Cell[234950, 6816, 274, 6, 58, "Text",ExpressionUUID->"e64a41e8-fe1e-4b82-a4bd-91300acd2c22"],
Cell[CellGroupData[{
Cell[235249, 6826, 6776, 162, 514, "Input",ExpressionUUID->"85d8348a-ee6d-42eb-9e5f-f3ee69e7ec3b"],
Cell[242028, 6990, 154, 3, 34, "Output",ExpressionUUID->"408f1fd2-c865-4364-a162-fbbc5cc359ce"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242243, 7000, 159, 3, 65, "Subchapter",ExpressionUUID->"79e51700-cf76-49e8-9260-53b93ba2f691"],
Cell[CellGroupData[{
Cell[242427, 7007, 208, 4, 54, "Subsection",ExpressionUUID->"82b52ba9-6436-4ed7-b1a9-53a1abd13c11"],
Cell[242638, 7013, 270, 6, 58, "Text",ExpressionUUID->"0e3549b8-a3c8-4028-9b06-655917217de1"],
Cell[242911, 7021, 992, 23, 115, "Input",ExpressionUUID->"744edc1d-6520-4125-a21c-0e2e76ba96aa"],
Cell[243906, 7046, 2136, 56, 157, "Input",ExpressionUUID->"9267c73f-f5d3-41f6-b6cb-f60758588a85"],
Cell[246045, 7104, 232, 5, 35, "Text",ExpressionUUID->"9da3150f-3642-4a37-a92c-f28c93e109ca"],
Cell[246280, 7111, 5574, 143, 325, "Input",ExpressionUUID->"818a4aa9-14d5-48e4-9600-8fca13a7e7ea"],
Cell[251857, 7256, 214, 5, 35, "Text",ExpressionUUID->"6fb3878d-a93e-467c-920d-088ab8f2cab4"],
Cell[252074, 7263, 702, 13, 30, "Input",ExpressionUUID->"4f8810d7-aff7-45b2-9cbd-52005c3f3d92"],
Cell[252779, 7278, 217, 5, 35, "Text",ExpressionUUID->"4ca65f0d-b1ba-4e23-8bb7-8f00b6d7eceb"],
Cell[252999, 7285, 9278, 230, 955, "Input",ExpressionUUID->"21c44b7f-7060-4274-a8f8-c25dc519f28b"],
Cell[262280, 7517, 172, 3, 35, "Text",ExpressionUUID->"2c28e0ff-0f0c-4f59-858d-842912023b62"],
Cell[262455, 7522, 637, 14, 52, "Input",ExpressionUUID->"e66a655b-fe0a-4279-8483-62dfd5c8db81"],
Cell[CellGroupData[{
Cell[263117, 7540, 226, 5, 30, "Input",ExpressionUUID->"f97ec67a-720b-446a-beb4-cfdec5ad88d4"],
Cell[263346, 7547, 27459, 965, 1089, "Output",ExpressionUUID->"a2de30bf-5ee1-4bf7-ad18-7aada8792c80"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[290854, 8518, 193, 3, 38, "Subsection",ExpressionUUID->"cc5821d5-501d-40f6-a498-c165ee3fb47b"],
Cell[291050, 8523, 359, 7, 58, "Text",ExpressionUUID->"2da0ba55-176c-4d79-9217-ad08c739d48e"],
Cell[291412, 8532, 3174, 101, 115, "Input",ExpressionUUID->"ddbe7e82-7a79-4b33-bd0a-e8620a6e9d08"],
Cell[294589, 8635, 2432, 65, 175, "Input",ExpressionUUID->"e9f75df2-92f8-480d-9c51-67520ff9ab98"],
Cell[297024, 8702, 4505, 126, 220, "Input",ExpressionUUID->"3555c7b8-c218-4a1d-8e75-c8ae342f0af4"],
Cell[301532, 8830, 8105, 204, 535, "Input",ExpressionUUID->"9561f9a7-d502-4e58-a6a0-c29909c3974c"],
Cell[309640, 9036, 238, 6, 35, "Text",ExpressionUUID->"99ccbfd5-31f6-4628-bf30-38b6371f46a2"],
Cell[309881, 9044, 436, 11, 30, "Input",ExpressionUUID->"a13d1dcd-c359-480c-a4fd-b07db88cd2a7"],
Cell[310320, 9057, 272, 6, 58, "Text",ExpressionUUID->"a57ab0f0-2da2-430e-b280-d480c80ead77"],
Cell[310595, 9065, 3812, 70, 178, "Input",ExpressionUUID->"29364adf-b506-47b5-848a-975eda2778f9"],
Cell[314410, 9137, 579, 16, 52, "Input",ExpressionUUID->"8d8a5c4d-3683-4bc9-82bd-c0ef3b8da1c2"],
Cell[CellGroupData[{
Cell[315014, 9157, 479, 11, 30, "Input",ExpressionUUID->"4ecc7c82-6f56-45c3-b3dd-b6fe61657533"],
Cell[315496, 9170, 314, 6, 34, "Output",ExpressionUUID->"5fa9099b-7394-48cb-ae08-ba62c07bda5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315847, 9181, 481, 11, 30, "Input",ExpressionUUID->"7fb865fa-e639-4750-87ce-0a0449be6a56"],
Cell[316331, 9194, 377, 8, 34, "Output",ExpressionUUID->"70b8e62b-8eca-415b-a6f2-8e8f2b78318c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316745, 9207, 479, 11, 30, "Input",ExpressionUUID->"deac470f-3a3a-47e8-820f-7bbb9806029d"],
Cell[317227, 9220, 479, 9, 34, "Output",ExpressionUUID->"ab2f2d4e-ee62-4246-b367-955991ef1208"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317743, 9234, 481, 11, 30, "Input",ExpressionUUID->"e4759189-9856-4742-82ba-fe223313c40c"],
Cell[318227, 9247, 639, 11, 56, "Output",ExpressionUUID->"b0927202-512b-48a5-a481-e0154f3184ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318903, 9263, 528, 12, 30, "Input",ExpressionUUID->"c60e1e19-8ace-4954-bd72-e507e6813058"],
Cell[319434, 9277, 862, 14, 56, "Output",ExpressionUUID->"be7bc8ba-f183-41ec-a9df-86b5d9cd6c93"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320357, 9298, 208, 4, 65, "Subchapter",ExpressionUUID->"bcc7b425-7f09-4758-ab80-e0d2e5acf266"],
Cell[CellGroupData[{
Cell[320590, 9306, 209, 4, 54, "Subsection",ExpressionUUID->"4534b93a-9d4a-4822-9068-58a2cb243e5c"],
Cell[320802, 9312, 234, 6, 35, "Text",ExpressionUUID->"08c6f68c-deef-4e19-a668-aaec824af1ae"],
Cell[321039, 9320, 2182, 56, 157, "Input",ExpressionUUID->"74614be9-f627-4526-bbb5-2f55bd4b59f9"],
Cell[323224, 9378, 169, 3, 35, "Text",ExpressionUUID->"d1aff7b9-f178-4bc3-8f3f-0841e1056c16"],
Cell[323396, 9383, 6580, 167, 388, "Input",ExpressionUUID->"c48009ea-3023-4f1d-9222-1d0fcfe1774a"],
Cell[329979, 9552, 752, 14, 30, "Input",ExpressionUUID->"10fd54e6-e6a5-4e95-ab4d-58f1cae249be"],
Cell[330734, 9568, 172, 3, 35, "Text",ExpressionUUID->"7df3f0f2-6ed5-4100-81a3-ee677da888d4"],
Cell[330909, 9573, 9647, 239, 976, "Input",ExpressionUUID->"4f0ba98b-9810-4b35-91b0-2dd9791fc486"],
Cell[340559, 9814, 166, 3, 35, "Text",ExpressionUUID->"8fdc6074-0acc-4eb7-8a6c-fb8fac8bdcaf"],
Cell[340728, 9819, 706, 16, 52, "Input",ExpressionUUID->"1ca01cec-94e3-4716-8ca6-5617f613fe3c"],
Cell[CellGroupData[{
Cell[341459, 9839, 278, 6, 30, "Input",ExpressionUUID->"2d10342f-cf67-49f7-830a-850842e5d39f"],
Cell[341740, 9847, 24071, 852, 961, "Output",ExpressionUUID->"05850470-92ff-4d01-9160-0b7c0cca9279"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[365860, 10705, 193, 3, 38, "Subsection",ExpressionUUID->"e0196b61-3506-4d71-ab09-c8f045756018"],
Cell[366056, 10710, 440, 9, 81, "Text",ExpressionUUID->"523ee895-8622-40fe-870a-8d8650781a61"],
Cell[366499, 10721, 3174, 101, 115, "Input",ExpressionUUID->"e4315b3c-f8da-4448-b99e-57c86c7251f5"],
Cell[369676, 10824, 3040, 80, 217, "Input",ExpressionUUID->"ea0be6b0-5404-42e8-9b47-f5a166bb5f80"],
Cell[372719, 10906, 296, 6, 58, "Text",ExpressionUUID->"0b5fca5a-4b77-4edc-9805-91182694b5e4"],
Cell[373018, 10914, 11294, 285, 1039, "Input",ExpressionUUID->"53896e70-3684-4c32-85e9-5466f7671fbc"],
Cell[384315, 11201, 503, 13, 30, "Input",ExpressionUUID->"08c318f6-4bbe-4356-a013-473fbaca7c6b"],
Cell[384821, 11216, 4007, 74, 220, "Input",ExpressionUUID->"a8cbf5e3-cb9a-4232-bddd-de2cb13acf44"],
Cell[388831, 11292, 697, 19, 52, "Input",ExpressionUUID->"eab9af62-50e3-443f-88be-3b9b3afed405"],
Cell[CellGroupData[{
Cell[389553, 11315, 528, 12, 30, "Input",ExpressionUUID->"0ea3fd0f-ba04-4294-b950-ebb3a3956521"],
Cell[390084, 11329, 319, 6, 34, "Output",ExpressionUUID->"4e74f20c-28d8-4e0d-8e8f-d7fb95a090c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390440, 11340, 527, 12, 30, "Input",ExpressionUUID->"e227e8e0-7a5b-489f-a946-b3ba9c90e77b"],
Cell[390970, 11354, 386, 9, 34, "Output",ExpressionUUID->"3e7d41b0-2cb2-4346-bae9-6d357aa1e473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391393, 11368, 528, 12, 30, "Input",ExpressionUUID->"64771ec6-1a1e-4a49-9511-f59d9b6f158c"],
Cell[391924, 11382, 595, 11, 56, "Output",ExpressionUUID->"39614719-7152-4ea4-bae0-cc5e204a4755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392556, 11398, 527, 12, 30, "Input",ExpressionUUID->"d6fb6bce-2968-4543-bc74-c397753f696d"],
Cell[393086, 11412, 964, 16, 77, "Output",ExpressionUUID->"be34d76a-31e3-4ef4-a09c-e058045123ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394087, 11433, 528, 12, 30, "Input",ExpressionUUID->"024949dd-f341-447a-87ea-0785e78e530f"],
Cell[394618, 11447, 1555, 23, 119, "Output",ExpressionUUID->"4c1b88f8-d915-4373-a571-a2adb327021e"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[396234, 11477, 254, 4, 65, "Subchapter",ExpressionUUID->"d6dceb54-740c-470d-87cd-27cdc54556d1"],
Cell[CellGroupData[{
Cell[396513, 11485, 209, 4, 54, "Subsection",ExpressionUUID->"61b1ad39-0266-4391-81e9-5bb1ac2536f8"],
Cell[396725, 11491, 199, 3, 35, "Text",ExpressionUUID->"e37f8733-4376-472a-b713-213b8c2f8884"],
Cell[396927, 11496, 2232, 57, 157, "Input",ExpressionUUID->"f089055f-33a8-4e3d-9cc9-7f74fb4656c3"],
Cell[399162, 11555, 201, 3, 35, "Text",ExpressionUUID->"0591d4db-bcf0-4f57-9d0b-4b4116de404b"],
Cell[399366, 11560, 7588, 191, 451, "Input",ExpressionUUID->"8fcbd8c5-6955-4b0e-aae7-5b1d5fa6f2b1"],
Cell[406957, 11753, 798, 14, 30, "Input",ExpressionUUID->"1a6ccdc6-b22f-4e48-9af5-4bf2ce0c6a5c"],
Cell[407758, 11769, 171, 3, 35, "Text",ExpressionUUID->"643f715a-6108-4c40-8a93-0b3e37815e5b"],
Cell[407932, 11774, 10051, 247, 997, "Input",ExpressionUUID->"89651c27-643f-4bfe-8900-a3ff292892f4"],
Cell[417986, 12023, 770, 17, 52, "Input",ExpressionUUID->"778c4b57-0de2-4054-93fb-97ae9f0a47ae"],
Cell[CellGroupData[{
Cell[418781, 12044, 328, 6, 30, "Input",ExpressionUUID->"60f345fa-933a-4a65-8180-c5d6ada3c1bf"],
Cell[419112, 12052, 21529, 767, 836, "Output",ExpressionUUID->"85ff5413-5af6-4049-8b66-278fd590a95f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[440690, 12825, 193, 3, 38, "Subsection",ExpressionUUID->"ee2e37c7-0c06-4c8b-afad-f9d503242dd5"],
Cell[440886, 12830, 403, 8, 58, "Text",ExpressionUUID->"342f1a53-4563-4fd2-b8ea-6fb3a7210a15"],
Cell[441292, 12840, 3174, 101, 115, "Input",ExpressionUUID->"fe31697c-918a-46c8-bc50-3f1d3bf591d8"],
Cell[444469, 12943, 3769, 97, 259, "Input",ExpressionUUID->"70da0b66-b54d-4c3a-af59-7d4898e7ebff"],
Cell[448241, 13042, 341, 7, 58, "Text",ExpressionUUID->"4649ded5-67a2-43c2-8184-ed588370b1da"],
Cell[448585, 13051, 615, 15, 30, "Input",ExpressionUUID->"8441bde6-4791-4d14-a349-0f05fb7394df"],
Cell[449203, 13068, 13385, 335, 1207, "Input",ExpressionUUID->"4e511d34-fe95-4f73-b06e-2ae1c714ddaf"],
Cell[462591, 13405, 4401, 82, 262, "Input",ExpressionUUID->"e345741f-e5ce-4d38-906c-d13938113b15"],
Cell[466995, 13489, 860, 22, 52, "Input",ExpressionUUID->"3a5d4bbd-8819-45c9-9056-804d823b4398"],
Cell[CellGroupData[{
Cell[467880, 13515, 574, 12, 30, "Input",ExpressionUUID->"28551550-62d4-45a1-83d7-aaa5e325b134"],
Cell[468457, 13529, 288, 7, 34, "Output",ExpressionUUID->"2cae18e0-4991-497d-b9ea-0e41177390e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468782, 13541, 625, 13, 30, "Input",ExpressionUUID->"57496e49-aaae-4902-ac7e-1bfc9876f1d1"],
Cell[469410, 13556, 447, 9, 34, "Output",ExpressionUUID->"f96bffdc-0ac2-40fb-ba43-cabec3079938"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469894, 13570, 623, 13, 30, "Input",ExpressionUUID->"09fc1c49-9f63-49f6-81da-2751bcd0d1a7"],
Cell[470520, 13585, 815, 14, 56, "Output",ExpressionUUID->"f8f6fb69-0c88-4d6e-91e9-fbadd40a46da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471372, 13604, 623, 13, 30, "Input",ExpressionUUID->"ba2c8c5a-8a3e-4870-8689-79bdf03e93e0"],
Cell[471998, 13619, 1555, 23, 119, "Output",ExpressionUUID->"9b8fb100-04cc-4dac-afd0-cf316ae69a66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473590, 13647, 623, 13, 30, "Input",ExpressionUUID->"02ee56de-9f58-48ce-8a88-8afb0303b24b"],
Cell[474216, 13662, 2878, 39, 203, "Output",ExpressionUUID->"94569d03-b5cf-4d38-857c-08c511fa1a59"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[477167, 13709, 166, 3, 69, "Chapter",ExpressionUUID->"d94bdce5-ae10-4bde-a5ee-40396f450929"],
Cell[477336, 13714, 232, 6, 35, "Text",ExpressionUUID->"cd1e8ba7-07f0-45b7-8e4e-8e635568700b"],
Cell[CellGroupData[{
Cell[477593, 13724, 209, 4, 54, "Subsection",ExpressionUUID->"3a90b4a6-9a58-43bb-a69d-b3a2af7ddaaf"],
Cell[477805, 13730, 256, 6, 35, "Text",ExpressionUUID->"075779a6-f0c3-4d30-a691-f25f1f1763b0"],
Cell[478064, 13738, 2041, 59, 178, "Input",ExpressionUUID->"502dfe1e-1884-4f9c-96eb-b7860837c130"],
Cell[480108, 13799, 210, 5, 35, "Text",ExpressionUUID->"a8d50f45-5397-4dfb-a824-85fbd8d867d6"],
Cell[480321, 13806, 7721, 206, 472, "Input",ExpressionUUID->"a396e528-73a1-4858-b4b5-75b880519c95"],
Cell[CellGroupData[{
Cell[488067, 14016, 394, 10, 30, "Input",ExpressionUUID->"8885227a-8a3f-4d14-a9d8-bd427cf76a9d"],
Cell[488464, 14028, 1194, 37, 55, "Output",ExpressionUUID->"81debbaf-7ac0-49e6-87c1-2a7491c87317"]
}, Open  ]],
Cell[489673, 14068, 359, 9, 30, "Input",ExpressionUUID->"049ba990-b30d-4718-a694-2fe63a32b715"],
Cell[490035, 14079, 169, 3, 35, "Text",ExpressionUUID->"7b0af181-05d2-4a34-b820-0eb1d11d16da"],
Cell[490207, 14084, 9288, 232, 955, "Input",ExpressionUUID->"48ca088f-94d4-440a-ad03-478129bd7100"],
Cell[499498, 14318, 182, 3, 35, "Text",ExpressionUUID->"ca0083c5-da6c-4001-8b06-f15da62a9aa5"],
Cell[499683, 14323, 787, 16, 52, "Input",ExpressionUUID->"130834d7-f4a5-46c1-b95c-af1a28366514"],
Cell[500473, 14341, 473, 9, 81, "Text",ExpressionUUID->"2c24b97d-71cd-4a10-b017-6e6e2b76daa2"],
Cell[CellGroupData[{
Cell[500971, 14354, 380, 7, 30, "Input",ExpressionUUID->"e3d60275-45d0-4693-9dc7-0f5c4f88b181"],
Cell[501354, 14363, 536, 11, 24, "Message",ExpressionUUID->"4368ef54-9bd1-4bb9-a1db-4100070870a5"],
Cell[501893, 14376, 534, 11, 24, "Message",ExpressionUUID->"37cde02c-a38a-43d5-a866-63584ca4e5cd"],
Cell[502430, 14389, 534, 11, 24, "Message",ExpressionUUID->"90f10c3d-5325-412a-a1f9-eefe4f5d49a3"],
Cell[502967, 14402, 542, 11, 24, "Message",ExpressionUUID->"191b3926-cd15-433d-8ff4-f0f35dda1afd"],
Cell[503512, 14415, 26063, 914, 1133, "Output",ExpressionUUID->"64b53b5e-7cc4-41ff-a7c2-030eb6d1492b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[529624, 15335, 288, 4, 38, "Subsection",ExpressionUUID->"51b08585-1a9b-443a-9f64-f45e1ece8aee"],
Cell[529915, 15341, 363, 8, 58, "Text",ExpressionUUID->"ac425613-f61a-42b6-9b3b-e639cce8ddeb"],
Cell[530281, 15351, 621, 19, 30, "Input",ExpressionUUID->"d7b4b773-9ff9-4113-92c7-8e09c2321edf"],
Cell[530905, 15372, 3174, 101, 115, "Input",ExpressionUUID->"965be7c8-703d-470a-958f-a1f8aed6314b"],
Cell[534082, 15475, 3442, 86, 163, "Input",ExpressionUUID->"a15ed4cf-c28a-4ad1-b26c-6cd99e8933e2"],
Cell[537527, 15563, 233, 6, 35, "Text",ExpressionUUID->"5a719d52-84bf-476a-94d0-a389f5d19255"],
Cell[537763, 15571, 10458, 257, 808, "Input",ExpressionUUID->"0e4ef8cb-cbd3-41b2-a5e5-8f976c5afd0d"],
Cell[CellGroupData[{
Cell[548246, 15832, 873, 17, 30, "Input",ExpressionUUID->"c6c127eb-a8a3-4890-8b55-cb65b0d3dbb9"],
Cell[549122, 15851, 484, 10, 24, "Message",ExpressionUUID->"72919a13-b451-44c8-be92-4eeace01f862"],
Cell[549609, 15863, 486, 10, 24, "Message",ExpressionUUID->"328c161b-7a3c-42ba-88a4-e811b1dfaade"],
Cell[550098, 15875, 484, 10, 24, "Message",ExpressionUUID->"f47e6d4a-35e4-45de-b356-baf73403704d"],
Cell[550585, 15887, 494, 10, 24, "Message",ExpressionUUID->"837f1372-76f4-4e1c-afc7-08dbaa981ae6"]
}, Open  ]],
Cell[551094, 15900, 4408, 79, 199, "Input",ExpressionUUID->"e1b7730e-4239-4ac8-a08c-69de0d249542"],
Cell[555505, 15981, 781, 19, 52, "Input",ExpressionUUID->"c97893cc-fbb1-49d1-be43-9288ca12312b"],
Cell[CellGroupData[{
Cell[556311, 16004, 652, 13, 30, "Input",ExpressionUUID->"541534cd-d1fb-4b3e-bdc0-88be1f44260d"],
Cell[556966, 16019, 866, 15, 34, "Output",ExpressionUUID->"307f640f-d9c8-4ce0-96fb-c308e7e5377a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557869, 16039, 701, 14, 30, "Input",ExpressionUUID->"ba15c860-7053-497f-bd2d-66cf329d53cd"],
Cell[558573, 16055, 981, 17, 34, "Output",ExpressionUUID->"81e2be07-9523-42bf-8f24-c06ae04cabd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559591, 16077, 703, 14, 30, "Input",ExpressionUUID->"ab6b9e56-0c55-49a2-8cb3-35cde1ba8759"],
Cell[560297, 16093, 795, 14, 34, "Output",ExpressionUUID->"bdc4b221-ca85-4542-a844-3e643c77c1f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[561129, 16112, 751, 15, 30, "Input",ExpressionUUID->"c18d802c-8f85-4be7-a422-887473b192c3"],
Cell[561883, 16129, 709, 12, 56, "Output",ExpressionUUID->"54045c85-cdeb-435e-86e3-eb6a312180b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562629, 16146, 797, 15, 30, "Input",ExpressionUUID->"ea52c6d0-4b51-43cd-93a2-b5d507b62cdf"],
Cell[563429, 16163, 835, 14, 56, "Output",ExpressionUUID->"fcfd6ff7-3d61-4002-9798-2bcb47dc23ef"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[564313, 16183, 307, 5, 38, "Subsection",ExpressionUUID->"29658bbc-8eee-4d2c-91eb-e46b884a78bf"],
Cell[564623, 16190, 170, 3, 35, "Text",ExpressionUUID->"a6a77a44-2180-4fe3-ab49-2de66d76e03c"],
Cell[CellGroupData[{
Cell[564818, 16197, 4042, 109, 136, "Input",ExpressionUUID->"7812abd3-1847-45d3-971d-d2c099205b30"],
Cell[568863, 16308, 1488, 47, 83, "Output",ExpressionUUID->"f6218b4a-fbb1-4caf-a1d0-385b64102f0d"]
}, Open  ]],
Cell[570366, 16358, 1651, 50, 104, "Input",ExpressionUUID->"114677bb-6c8f-43b0-aebf-bf6ce0430292"],
Cell[572020, 16410, 171, 3, 35, "Text",ExpressionUUID->"503a454c-8efc-4c21-a4e8-ed1ddf8d3589"],
Cell[572194, 16415, 1099, 32, 73, "Input",ExpressionUUID->"8f174465-b4d1-4b14-b826-206e0d8695f7"],
Cell[573296, 16449, 392, 8, 58, "Text",ExpressionUUID->"b18843c2-6661-4888-8968-ff005c30183b"],
Cell[CellGroupData[{
Cell[573713, 16461, 16470, 374, 913, "Input",ExpressionUUID->"36a77c24-512a-4c59-b687-b72a6f0ab1be"],
Cell[590186, 16837, 151, 3, 34, "Output",ExpressionUUID->"8abb9b3c-e037-4c10-841f-f7e1a250bf57"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[590398, 16847, 161, 3, 69, "Chapter",ExpressionUUID->"4da676ec-ae9e-4db6-a7e6-2f3b6bce2c75"],
Cell[590562, 16852, 269, 6, 58, "Text",ExpressionUUID->"87e67093-3b1a-4fe9-8a14-9190a5a350df"],
Cell[CellGroupData[{
Cell[590856, 16862, 305, 5, 54, "Subsection",ExpressionUUID->"997c360b-4056-4f07-9b42-74228b7c6590"],
Cell[591164, 16869, 212, 5, 35, "Text",ExpressionUUID->"50604288-2f7b-4f5c-993c-4054bf759e97"],
Cell[591379, 16876, 2118, 55, 157, "Input",ExpressionUUID->"32f3acb7-7ae8-4bfd-8057-6b88f80a4a17"],
Cell[593500, 16933, 155, 3, 35, "Text",ExpressionUUID->"7451c3dd-4f41-4132-a51c-dcf05f9ca86d"],
Cell[CellGroupData[{
Cell[593680, 16940, 348, 9, 30, "Input",ExpressionUUID->"0e134707-5f98-4897-b2e6-f9d9dc547cd9"],
Cell[594031, 16951, 358, 11, 52, "Output",ExpressionUUID->"e25bc667-810c-4706-b2c6-009956283ab0"]
}, Open  ]],
Cell[594404, 16965, 255, 6, 35, "Text",ExpressionUUID->"2acdc860-bd29-485c-889f-2bf5ed3351df"],
Cell[594662, 16973, 4553, 121, 304, "Input",ExpressionUUID->"c8a0de40-3e47-4c3a-ac1e-bcfe5c2c6d24"],
Cell[CellGroupData[{
Cell[599240, 17098, 390, 10, 30, "Input",ExpressionUUID->"b9f7681a-b350-44cc-9fe1-022678fc6470"],
Cell[599633, 17110, 1350, 45, 100, "Output",ExpressionUUID->"b2ecee1b-f01d-4a2e-a7d5-09bc9bdbd49d"]
}, Open  ]],
Cell[600998, 17158, 200, 3, 35, "Text",ExpressionUUID->"7d8b8fa7-a01d-4903-8b19-96ad2ef0172d"],
Cell[601201, 17163, 327, 8, 30, "Input",ExpressionUUID->"1985e027-92aa-4164-9fa3-0e208504a91e"],
Cell[601531, 17173, 173, 3, 35, "Text",ExpressionUUID->"3b4bd751-f687-4c02-9609-f5b9b61d1733"],
Cell[601707, 17178, 442, 11, 52, "Input",ExpressionUUID->"5187d32d-6b15-44c5-b7a8-10779199dc8e"],
Cell[602152, 17191, 4882, 113, 535, "Input",ExpressionUUID->"22fa2c7f-76f6-4e5b-949d-2272548cd183"],
Cell[607037, 17306, 1146, 37, 73, "Input",ExpressionUUID->"4753aa95-13c3-46a3-8d70-8541509dfedd"],
Cell[608186, 17345, 1166, 34, 115, "Input",ExpressionUUID->"f80a71bc-31ef-4233-85e2-06a0ac18a7fa"],
Cell[609355, 17381, 578, 16, 52, "Input",ExpressionUUID->"6cc05f3b-b460-4029-8e38-9f63accc4eb8"],
Cell[609936, 17399, 184, 3, 35, "Text",ExpressionUUID->"e43fa5ee-bce1-477f-957c-3535ae9ec53d"],
Cell[610123, 17404, 823, 17, 52, "Input",ExpressionUUID->"2f692bfb-05bb-4634-baf0-bdd5e6b36390"],
Cell[CellGroupData[{
Cell[610971, 17425, 451, 8, 30, "Input",ExpressionUUID->"21844a97-3426-4f8d-a369-a20e8f84d654"],
Cell[611425, 17435, 446, 10, 24, "Message",ExpressionUUID->"3f245b77-7586-4513-8312-2ffe382c8135"],
Cell[611874, 17447, 446, 10, 24, "Message",ExpressionUUID->"6ee08c5d-27cd-4793-91ea-2e273d43fad8"],
Cell[612323, 17459, 446, 10, 24, "Message",ExpressionUUID->"357614ad-c0a5-47b6-967f-b15213cb02b1"],
Cell[612772, 17471, 452, 9, 24, "Message",ExpressionUUID->"5ba76082-252b-4599-902a-1e4068e0125d"],
Cell[613227, 17482, 13960, 476, 705, "Output",ExpressionUUID->"724f438f-7245-45e4-b0f3-623f1e251f03"]
}, Open  ]],
Cell[627202, 17961, 401, 8, 58, "Text",ExpressionUUID->"59ce6bb5-9975-42e1-918a-7ba1044eff3e"],
Cell[CellGroupData[{
Cell[627628, 17973, 247, 6, 30, "Input",ExpressionUUID->"e9e0f495-8289-4152-a5d6-b62396f4308c"],
Cell[627878, 17981, 272, 8, 34, "Output",ExpressionUUID->"60c4449b-be7c-4053-840a-d5254a9e9aec"]
}, Open  ]],
Cell[628165, 17992, 175, 3, 35, "Text",ExpressionUUID->"aad9ebae-8079-4e53-b1f4-2590c50fa733"],
Cell[CellGroupData[{
Cell[628365, 17999, 145, 3, 30, "Input",ExpressionUUID->"96ebe23a-1624-4f52-b6a5-2c0104509a98"],
Cell[628513, 18004, 154, 3, 34, "Output",ExpressionUUID->"3b202b2e-8a9b-4cfd-b236-ca9b24094b4d"]
}, Open  ]],
Cell[628682, 18010, 246, 6, 35, "Text",ExpressionUUID->"2608d844-de0d-47c0-b3b4-d8e3199f25b9"],
Cell[CellGroupData[{
Cell[628953, 18020, 143, 3, 30, "Input",ExpressionUUID->"16487567-10f0-4bca-a69c-62948c73da31"],
Cell[629099, 18025, 423, 10, 24, "Message",ExpressionUUID->"d2687fb9-1680-4cc0-811c-7d87d115333d"],
Cell[629525, 18037, 423, 10, 24, "Message",ExpressionUUID->"ba83feff-952a-4225-8d9c-59a0d822d2cb"],
Cell[629951, 18049, 171, 4, 34, "Output",ExpressionUUID->"397dd7f0-292b-49c4-875e-d9323168e129"]
}, Open  ]],
Cell[630137, 18056, 348, 7, 58, "Text",ExpressionUUID->"083b336a-7441-4ab3-b755-00d1929e0d04"],
Cell[CellGroupData[{
Cell[630510, 18067, 234, 6, 30, "Input",ExpressionUUID->"78a39e27-dbb9-498d-8188-f45a0b24af26"],
Cell[630747, 18075, 418, 9, 24, "Message",ExpressionUUID->"61557a4a-fbb1-4e6c-aa3c-526150fd15d3"],
Cell[631168, 18086, 421, 10, 24, "Message",ExpressionUUID->"2cc6f762-0668-4252-86c0-3de1af389953"],
Cell[631592, 18098, 152, 3, 34, "Output",ExpressionUUID->"6277ac7a-c572-44e8-a1e9-37771291a648"]
}, Open  ]],
Cell[631759, 18104, 265, 6, 58, "Text",ExpressionUUID->"95075504-a26e-4af9-9823-ca6f1f120683"],
Cell[632027, 18112, 311, 6, 58, "Text",ExpressionUUID->"b6fb2033-a92f-471c-82ff-2fe1d77c0b33"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


